Analytic result of a three-loop integral family in the Higgs decay to four massive bottom quarks

When calculating the decay width of $H\to b\bar{b}b\bar{b}$ induced by the effective Higgs-gluon-gluon interaction using the optical theorem, the three-loop Feynman diagrams are encountered. Among them, there is an interesting integral family, which involves not only the sectors evaluated to multiple polylogarithms but also those related to an elliptic curve and a K3 surface. We demonstrate how to construct and solve the canonical differential equation for the entire family, which includes mixing between different sectors, by using the recently proposed algorithm in~\cite{e-collaboration:2025frv, Bree:2025tug}. Analytical results for all master integrals in this family up to the first two orders of $\varepsilon$ are given.

==> data/Aallepsx.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{(2*eps*(6*Sqrt[4 - x]*Sqrt[16 - x]*F2[x] - (-10 + x)*x*\[Psi]0[x]))/
   ((-16 + x)*(-4 + x)*x*\[Psi]0[x]), 
  (-12*eps)/(Sqrt[4 - x]*Sqrt[16 - x]*x*\[Psi]0[x]), 0, 0, 0, 0, 0, 0, 0}, 
 {(432*eps*(-16 + x)*(-4 + x)*F2[x]^2 - eps*(8 + x)^2*(64 + (-8 + x)*x)*
     \[Psi]0[x]^2)/(24*(4 - x)^(3/2)*(16 - x)^(3/2)*x*\[Psi]0[x]), 
  (-2*eps*(12*Sqrt[4 - x]*Sqrt[16 - x]*F2[x] + (-10 + x)*x*\[Psi]0[x]))/
   ((-16 + x)*(-4 + x)*x*\[Psi]0[x]), 
  (-12*eps)/(Sqrt[4 - x]*Sqrt[16 - x]*x*\[Psi]0[x]), 0, 0, 0, 0, 0, 0}, 
 {-1/36*(eps*(432*(-16 + x)^2*(-4 + x)^2*F2[x]^3 - 3*(-16 + x)*(-4 + x)*
       (8 + x)^2*(64 + (-8 + x)*x)*F2[x]*\[Psi]0[x]^2 + 
      2*Sqrt[4 - x]*Sqrt[16 - x]*(-8 + x)*x*(8 + x)^3*\[Psi]0[x]^3))/
    ((4 - x)^(5/2)*(16 - x)^(5/2)*x*\[Psi]0[x]), 
  (432*eps*(-16 + x)*(-4 + x)*F2[x]^2 - eps*(8 + x)^2*(64 + (-8 + x)*x)*
     \[Psi]0[x]^2)/(24*(4 - x)^(3/2)*(16 - x)^(3/2)*x*\[Psi]0[x]), 
  (2*eps*(6*Sqrt[4 - x]*Sqrt[16 - x]*F2[x] - (-10 + x)*x*\[Psi]0[x]))/
   ((-16 + x)*(-4 + x)*x*\[Psi]0[x]), 0, 0, 0, 0, 0, 0}, 
 {(eps*((6*f2[x])/Sqrt[(-4 + x)*x] + ((-16 + 7*x)*\[Psi]0[x])/x))/12, 0, 0, 
  -(eps/x), eps/(2*Sqrt[(-4 + x)*x]), (2*eps)/x, 0, 0, 0}, 
 {-1/6*(eps*(12*Sqrt[(-4 + x)*x]*f2[x]*(6*Sqrt[4 - x]*Sqrt[16 - x]*F2[x] + 
        (32 + (-24 + x)*x)*\[Psi]0[x]) + x*\[Psi]0[x]*
       (48*Sqrt[4 - x]*Sqrt[16 - x]*(2 + x)*F2[x] + 
        x*(1504 + x*(-356 + 13*x))*\[Psi]0[x])))/
    ((-16 + x)*((-4 + x)*x)^(3/2)*\[Psi]0[x]), 
  (4*eps*((2*(2 + x))/Sqrt[(-4 + x)*x] + (3*f2[x])/(x*\[Psi]0[x])))/
   (Sqrt[4 - x]*Sqrt[16 - x]), 0, 0, (-4*eps*(-1 + x))/((-4 + x)*x), 
  (-12*eps)/Sqrt[(-4 + x)*x], 0, 0, 0}, 
 {(eps*(f2[x]/Sqrt[(-4 + x)*x] + \[Psi]0[x]))/2, 0, 0, 0, 
  eps/(2*Sqrt[(-4 + x)*x]), eps/x, 0, 0, 0}, {0, 0, 0, 0, 0, -(eps/x), 
  -(eps/x), 0, 0}, {0, 0, 0, 0, 0, 0, 0, (-2*eps*(12 + x))/(x*(16 + x)), 
  (-4*eps)/(x^2*(16 + x)*Rtop11[x]^2)}, 
 {(eps*Rtop11[x]*((6*(8 + 3*x)*f2[x])/Sqrt[(-4 + x)*x] + 
     (32 + 19*x)*\[Psi]0[x]))/24, 0, 0, eps*Rtop11[x], 
  (eps*(8 + 3*x)*Rtop11[x])/(4*Sqrt[(-4 + x)*x]), 5*eps*Rtop11[x], 0, 
  -1/4*(eps*(8 + x)^2*Rtop11[x]^2)/(16 + x), (-2*eps*(12 + x))/(x*(16 + x))}}


==> data/F2ansatzx.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-2*(-4986970086505186240012420602713714612716677343020459539916398865318448/
   x^59 - 
  313740868507594603416715990190555436000449752430296002724284852926008/
   x^58 - 
  19740013528909954900103082176496811168715066773335177216191404290376/x^57 - 
  1242130123494176023946037336750200039504640768031546673999406668044/x^56 - 
  78168427338235978671582780779013503494699733725293192684101005360/x^55 - 
  4919734714983080947934529357521124961230489993779763514070043256/x^54 - 
  309670254262847329705825472683271490660990506108965401408400600/x^53 - 
  19494240829646978153127976102891511673492337965974323300603396/x^52 - 
  1227336938439903330263923485678869442313076072098383813948232/x^51 - 
  77281157228842444721887912300589844680845701848046297429364/x^50 - 
  4866733208488774671424183341266927082372620925619065750940/x^49 - 
  306519029204013137615951174199885299833855531714859044522/x^48 - 
  19307911097129207682036981459778885679859170940951993712/x^47 - 
  1216390887156827765010831841208119063941585086528534872/x^46 - 
  76643129114683814984967633283156009725523258119453976/x^45 - 
  4829896261490952373885285090631339063023443244779124/x^44 - 
  304417291149553850642493432353894407627169017083256/x^43 - 
  19189795254475934467641319846021680847316867435020/x^42 - 
  1209883613188971977326546339557706682981801879764/x^41 - 
  76294276256972917110416189673961588742441835526/x^40 - 
  4811920924734830097796953149529416128485628072/x^39 - 
  303547321588145301770323927833687591864240676/x^38 - 
  19152221909867661232998499054052791365810388/x^37 - 
  1208649608032999666100883504470705696272510/x^36 - 
  76291129283961241034091021095071828035052/x^35 - 
  4816640001433741467372667539867657732142/x^34 - 
  304169217751685910186799277113854846202/x^33 - 
  19212857774648790426265874403458682979/x^32 - 
  1213889998676544941269874363189337616/x^31 - 
  76715430231245461688735473187366248/x^30 - 
  4849621915199993266436473012121704/x^29 - 306662689865083462634414315565580/
   x^28 - 19397620943805918460873636247464/x^27 - 
  1227375607791843363798748762948/x^26 - 77688280531645209114203126332/x^25 - 
  4919155511277020005095486634/x^24 - 311595492359882758268945992/x^23 - 
  19745422797199852686734644/x^22 - 1251774141038802685379332/x^21 - 
  79392572205904970163334/x^20 - 5037773158916050677580/x^19 - 
  319825345269724563934/x^18 - 20314834604058003034/x^17 - 
  1291070233547115619/x^16 - 82097739428643832/x^15 - 5223517399792204/x^14 - 
  332541621658348/x^13 - 21182224233514/x^12 - 1349942018044/x^11 - 
  86064412774/x^10 - 5487724522/x^9 - 349799779/x^8 - 22269700/x^7 - 
  1413514/x^6 - 89122/x^5 - 5539/x^4 - 334/x^3 - 19/x^2 - x^(-1))


==> data/MIsKeps.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{eps^3*(-1/3*Pi^3 + Pi*(55990408863654541441467331976439267677171587809856239\
11440662479226187665214395998257/(30796754760944592269850*x^54) + 
      12570746677832064667303666210397497631503340509747350263207129831514347\
2441925057/(10760571195298599675*x^53) + 178829916730630389755649606783002707\
59819498083591734316970289744779580324988813/(23810625623639454600*x^52) + 
      26512686101519474204792363365997267717167395348827563973785630326718954\
939671763/(548789130960228583425*x^51) + 145471869698998425114415279832355866\
377668878531480181673702938219633434427121/(46785092153472172500*x^50) + 
      43093755824837713996089388791818554505318327759403488672131838019626406\
83101/(21521142390597199350*x^49) + 
      29294508592462637291126794223392164342671305280987044124553514098231673\
8947/(22703622741728913600*x^48) + 
      27211221497505245753144820865770513427958246609565025049109006149591098/
       (32706903329175075*x^47) + 8076266404828318367489188086123262281354114\
6332844643711874939522226331/(1504517553142053450*x^46) + 
      5101169393406415617716475851574677945271463713687492134171004962944463/
       (1471810649812878375*x^45) + 
      644550967891700045585534549150170092909893298536688295060090579148641/
       (2878207492967406600*x^44) + 
      11014140410510454160908624140386389053483509922876209894210425583/
       (760625658818025*x^43) + 
      2064517838762851266971613396913983136073911580631053707515785021/
       (2203191563472900*x^42) + 
      2251794453249758778947970316935960673888730278850464714695079/
       (37103690674050*x^41) + 
      11677232336199644085297402218984021139423618512724182434284521/
       (2968295253924000*x^40) + 
      184671720042870487876292819233149425390207815963370815144283/
       (723521968143975*x^39) + 
      15107400150129548944449310360056822718108621849554426817/
       (911402873700*x^38) + 
      8124755720913333834301036634044743820718689471390711/
       (7539868050*x^37) + 
      5063160984845638801048162203233513280544157273189648297/
       (72201776446800*x^36) + 
      160350410216381324069285025534610488458292793638892277/
       (35098085772750*x^35) + 
      2902945055520678483235215115707198699303511558325159/
       (9741509520600*x^34) + 
      117097673642302897782893250810739826232812369795177/
       (6016814703900*x^33) + 
      40840587946592936030256677429123332659183561850493/
       (32089678420800*x^32) + 192579029884270734857975032284685641892379372/
       (2310604725*x^31) + 1326190737815400122764414082532010723332732883/
       (242613496125*x^30) + 15405479207151864091909638869655619514566/
       (42902475*x^29) + 1458477147566462474040141022653264667021/
       (61725300*x^28) + 200483183646904783579335828782999946862/
       (128707425*x^27) + 6458805104574315915813810610771078769/
       (62775050*x^26) + 1266130025123787531755348895152583107/
       (185910725*x^25) + 806397521986597858071878562567931939/
       (1784742960*x^24) + 6939921328942473694569773967146/(230945*x^23) + 
      5482387796910463000399081716641/(2735810*x^22) + 
      4550068489479889407882346563653/(33948915*x^21) + 
      581509864824158675415796944383/(64664600*x^20) + 
      51519284643497129806975367/(85085*x^19) + 9643668427787906535652253/
       (235620*x^18) + 2139470773840919732431/(770*x^17) + 
      15178011836924800750493/(80080*x^16) + 975907367058513013948/
       (75075*x^15) + 31426297084542894731/(35035*x^14) + 
      2181550384551082/(35*x^13) + 20171146685283683/(4620*x^12) + 
      10804428196258/(35*x^11) + 7723599796219/(350*x^10) + 
      55942084813/(35*x^9) + 16468148499/(140*x^8) + 44149596/(5*x^7) + 
      3398597/(5*x^6) + 54078/x^5 + 4497/x^4 + 396/x^3 + 36/x^2 + 
      (-1733774955762863416998755656699581275591404175403697364784251248/
         (9*x^54) - 
        656256154455678997441617784386392102500434596498698251948492192/
         (53*x^53) - 
        796299446159066978799033415719050743998445200069367235558268/x^52 - 
        871053453060787178750302209788303666999209205324394001512992/
         (17*x^51) - 
        82471798327847705834908943464965173121602877092914764112056/
         (25*x^50) - 
        10413370085956138931674431933664233237037202757318292941264/
         (49*x^49) - 27398444357736077848889071488744537214852922460585307589/
         (2*x^48) - 41531419079592712680476102323530324116256587432918795328/
         (47*x^47) - 1311850071640421405250928147954170305168888145954750864/
         (23*x^46) - 55262746505128693572028781271559990191424095346120928/
         (15*x^45) - 2619629778012345463718489121475328425225746457104396/
         (11*x^44) - 662456949592195885977111951291146191782997994963616/
         (43*x^43) - 6982017889132568551759364728766811692578392557848/
         (7*x^42) - 2649898044073841439567449675306261636635261235568/
         (41*x^41) - 20958711161538733087070501490150987122591338677/
         (5*x^40) - 3537476980075345337675842423604285909381416864/
         (13*x^39) - 335959642309159238291380576235947806731375544/
         (19*x^38) - 42556783099880296342582788529614306709348464/(37*x^37) - 
        224696782460760774705831328115029620530182/(3*x^36) - 
        170904650938549201345054076263215845306448/(35*x^35) - 
        5418458631956725554789155806727952223428/(17*x^34) - 
        229151630567308239421435456700383438088/(11*x^33) - 
        10907385934771264326657919489298066433/(8*x^32) - 
        2770305607677945408711361726792331712/(31*x^31) - 
        29332409758507305216106661804525648/(5*x^30) - 
        11186900125545684106369231164834144/(29*x^29) - 
        177875745309950264757489051750324/(7*x^28) - 
        15093751316513758841804838180256/(9*x^27) - 
        1441868263853449979834233307544/(13*x^26) - 
        183785481741381388543446357072/(25*x^25) - 
        488427335507664723010610629/x^24 - 748315550045889042428625504/
         (23*x^23) - 2173413093933511801035336/x^22 - 
        1019455264883135767218064/(7*x^21) - 48959990420162559412074/
         (5*x^20) - 12555973051214961295056/(19*x^19) - 
        134351692419297507724/(3*x^18) - 51832364012635114392/(17*x^17) - 
        834622632030743553/(4*x^16) - 71815110040871648/(5*x^15) - 
        6967015357903464/(7*x^14) - 903461328565392/(13*x^13) - 
        4895851337098/x^12 - 3833502237456/(11*x^11) - 
        125579926356/(5*x^10) - 5512174408/(3*x^9) - 273855489/(2*x^8) - 
        73126128/(7*x^7) - 821908/x^6 - 337272/(5*x^5) - 5889/x^4 - 568/x^3 - 
        66/x^2 - 12/x)*Log[x] + Log[x]^2)) + 
  eps^4*
   (Pi^3*(-10593468004578669140187189462433812830981276018629627147213119104/
       (27*x^54) - 
      1333669963183066728724054576786639244125124922986854798940892928/
       (53*x^53) - 
      20990682208607300461621196653059869535616365422777008240960672/
       (13*x^52) - 
      5286702998023219252395969418025827356944503323258661146291712/
       (51*x^51) - 
      166462281917790838195071546835422175491250610021044021377152/
       (25*x^50) - 
      20968715785666233716988152936715512062383278557909666860544/(49*x^49) - 
      82555416817181313205381521495210736799250567825299089312/(3*x^48) - 
      83220408195696822581876216620127113182285280476209440384/(47*x^47) - 
      114001316749211744271568759239561624756176635372708960/x^46 - 
      330508277081971673475643970044236627697919600150223424/(45*x^45) - 
      5208554334968353839037516662543075567770140846230520/(11*x^44) - 
      1313578135459079781148411332442265371327337125947712/(43*x^43) - 
      41418314858617689195350637476136598794606000995984/(21*x^42) - 
      5224935350840647615717770971953190333156448701920/(41*x^41) - 
      41204622156033249119525206596118973258589422234/(5*x^40) - 
      20801386287175462382216721404401089267009183040/(39*x^39) - 
      656485628407436062385354850522536349985741904/(19*x^38) - 
      82895391822093713265461656025974525454884768/(37*x^37) - 
      1308771733493251925102623850372006896476940/(9*x^36) - 
      330706225500857917007813241329389729869664/(35*x^35) - 
      10448718014707943700178458881769600861176/(17*x^34) - 
      120085606411698417047631316912942091504/(3*x^33) - 
      10440777840636631666493652261100827047/(4*x^32) - 
      5283478983217757447624419984111402240/(31*x^31) - 
      33433771005792986242443472217349952/(3*x^30) - 
      21165587144772873576111652312564096/(29*x^29) - 
      335125438638181562758504275792400/(7*x^28) - 
      84939648236582715455736726907648/(27*x^27) - 
      2692433619964290465549505754432/(13*x^26) - 
      341568880585675169792794537216/(25*x^25) - 2709878092666440567334393664/
       (3*x^24) - 1376832795891112533366331840/(23*x^23) - 
      43751955128282522855357936/(11*x^22) - 795076123194204679095712/
       (3*x^21) - 88570979690818386720052/(5*x^20) - 
      22573498325976365617888/(19*x^19) - 719883871635315520280/(9*x^18) - 
      91935447798958388944/(17*x^17) - 734751788734091687/(2*x^16) - 
      376363175339661184/(15*x^15) - 12068939109146144/(7*x^14) - 
      1551002548613248/(13*x^13) - 24970022334592/(3*x^12) - 
      6448585258912/(11*x^11) - 208810933352/(5*x^10) - 27146780944/(9*x^9) - 
      221598119/x^8 - 116451904/(7*x^7) - 3854720/(3*x^6) - 516016/(5*x^5) - 
      8782/x^4 - 2464/(3*x^3) - 92/x^2 - 16/x + (7*Log[x])/3) + 
    Pi*(300082974473836702795813760669636232720788840772577377994057308386376\
49217786643728524837546419808565285850389/
       (15175041660892214569062666216452166003504360000*x^54) + 
      12540647326165499592278655198722757225332137039517356314794515685684578\
3885981518279652909837021429639384427/
       (992934824725046138469532480829586170599668000*x^53) + 
      59545096869485395721451496704202444396656212762137430818228312933241942\
2416003214679104102632000636527/(73790188481598759736426270212692329440000*
        x^52) + 8771924477851998038034140965846453284243765970516510757656011\
00907219646897645886665230453728841225729/
       (1700721940292232952771286247113687631420000*x^51) + 
      10997925533430950025924858449701184497270442653635518947313122506495760\
4657777820742940255948239056677/(3334748902533790103473110288458211042000000*
        x^50) + 3628669294381176965007439858620639769818332557814282254648697\
94262430796604238096583207331699322149/
       (172002838130690226389665688562581411640000*x^49) + 
      17641227611077065599257253131157031740005111480609019747312387088465640\
232736774563895169437109577/(130667712099283204054456566404893167360000*
        x^48) + 1382406168340401308558494785335672410396860459698854313881447\
60749456644409322026153672890706377/
       (15993183512151850496248590158932236630000*x^47) + 
      46428237631149886721505981651390776701242212866604587800517865917796880\
353932627086132329/(83857607859688045867712287909080000*x^46) + 
      49189116618644642450428517635504359704265965434359174067100434760144646\
3911683918243196173/(13863850168976686713564172816272900000*x^45) + 
      67773172632394092309702544543213116067488393045615567288430979532859172\
9228718602554001/(297928892520133926933735581888160000*x^44) + 
      27616598706663839786219618175485198199788842402535661144826839637332300\
4039165869267491/(1892525578622214376772252162221380000*x^43) + 
      45202217179717588722253384201622038920508138138699611550578924043151455\
22373932437/(482631561927040062636898278480000*x^42) + 
      11739562148625698015014548119272643824331670935130611498658081612122289\
62513309129/(1951867099085886511820653241880000*x^41) + 
      61291231994920298147129385553777353406053026689544879296418117491486908\
3157757/(15859398086041938547315996800000*x^40) + 
      96054184592852951953585126452807072463603292522505748326016804903838466\
68291/(3865728283472722520908274220000*x^39) + 
      10119676234317828716135716043591559882290640611979300789036704314383605\
557/(63304320091343872352731920000*x^38) + 
      39729567782977417688064372909358250736703308448191067515341320302348288\
01/(386051137620757714638613080000*x^37) + 
      406613956729386894246475298596591208429617136809501873423273006046101/
       (613305473185139203909440000*x^36) + 
      19693612246365343486178569984511193543312056368403311601275960561867/
       (460753480486310386775400000*x^35) + 
      27154405106596133006673170274242009469079728380623578647693424058853/
       (9846960097250290551657120000*x^34) + 
      1701778130189998750345144486540646332595538868111544328192472589887/
       (9557343623801752594255440000*x^33) + 
      106642483739801301844537898704099233464539254098355819757264996561/
       (9267727150353214636853760000*x^32) + 
      208816860498737102566491050718122159302906506488570927639079433/
       (280565958653271146232877500*x^31) + 
      27227490661613771821025677065932482689102009284597840477009/
       (565068561619155744150000*x^30) + 
      1705626993662734462882873464453912314039123911523326750357/
       (546232942898517219345000*x^29) + 
      480251843634821701297642265487571983333862587512059/
       (2370916449621720000*x^28) + 
      1835678962456649696961981554770422496031990673742739/
       (139548624931100385000*x^27) + 
      110670721023700931533167953298348513494034891467137/
       (129403114476575940000*x^26) + 
      989567338392566204291267825964508560159394060097/
       (17775153087441750000*x^25) + 
      34674207210461446267269151927760154488695935329/
       (9555922299808684800*x^24) + 
      108439113465120095506642251846586080862150183/(457887943532499480*
        x^23) + 9858268534127208313470821958717300707951/
       (636876213573600*x^22) + 228799333452321505868997324470879113249/
       (225801566630640*x^21) + 1000110950937002894461098382557116371757/
       (15053437775376000*x^20) + 31201074904478834446702273460667006497/
       (7150382943303600*x^19) + 2486572160608685230006466311390379/
       (8660618366400*x^18) + 51605053735047308997987335959099/
       (2726490967200*x^17) + 28862567656658815271714828701/
       (23086103040*x^16) + 559680341825471970433037131/(6763506750*x^15) + 
      69292958881971554313783971/(12625212600*x^14) + 
      7068222788843684257607/(19377540*x^13) + 3110372662669022755553/
       (128066400*x^12) + 95058362629833276353/(58697100*x^11) + 
      95304372197199749/(882000*x^10) + 17151955973942381/(2381400*x^9) + 
      37478406388457/(78400*x^8) + 269050529897/(8575*x^7) + 
      1803658643/(900*x^6) + 29779327/(250*x^5) + 43937/(8*x^4) - 
      854/(9*x^3) - 111/x^2 - 24/x + 
      (-350623221373619810733185265604556817148093037386449105530317460087510\
826360033598442473/(92390264282833776809550*x^54) - 1791270081898671027726773\
32503074490960959462123930107801058563072798335645443881211/
         (737230353355945524075*x^53) - 5805530885186137590263111961630372103\
853777418878304893340202040628209604295711491/(373033134770351455400*x^52) - 
        547314938539598056452149215583206988586071958628212524976605612260222\
941411529313/(548789130960228583425*x^51) - 688038543173428685083228053635010\
75935060916623148069417932514832989214881245557/(1076057119529859967500*
          x^50) - 14417163658123339750326311163755380495782405421901346537483\
46309090920198295589/(351511992379754256050*x^49) - 
        258967047462852140073242745913589694571853209459075823117502360755589\
52745057/(98382365214158625600*x^48) - 
        111017606032492717858449378642740374260779207112358734969297016430984\
972194/(6568140859467976425*x^47) - 
        544618010917442839520543199636180702321293518416293360170815319918180\
911/(501505851047351150*x^46) - 
        102751805293737959256269766750611121143876610640634421795924615705138\
017/(1471810649812878375*x^45) - 
        129254970379851793266301996772918204404857866613546806955360038685905\
99/(2878207492967406600*x^44) - 
        453217080588774650156661003313628682853687010480913812149316613901/
         (1567889457251425*x^43) - 
        1189590710584373357021842783799478194111996520152442718905039193187/
         (63892555340714100*x^42) - 
        74850217919385080386702036290673433088019748331883243931968719941/
         (62371304023078050*x^41) - 
        76590364633052333196592401086314245865894862921098826613332429/
         (989431751308000*x^40) - 
        57387111136378088679406570702367764830580326486379514505427/
         (11484475684825*x^39) - 
        4791229449405420983524825493143914691846966490766249933323/
         (14841476269620*x^38) - 
        9552216608645719406417327619466929099655268379753169929971/
         (457612184979950*x^37) - 
        3363434231000523844845896664767633322878076718810020959/
         (2489716429200*x^36) - 
        438789293646584775278343487645423169582773337298288373/
         (5014012253250*x^35) - 
        635403311673866144097746050888740650934357795020019/
         (111971373800*x^34) - 
        2216360362850712809844837014604987976669849707141391/
         (6016814703900*x^33) - 
        3072679312258653480571400541626487972704140099026163/
         (128358713683200*x^32) - 
        474683114724645744399936983503848621045864358724/
         (304773293825*x^31) - 1172214879708683629290637200101502171299324737/
         (11553023625*x^30) - 182622728512365443148765045844929733591711906/
         (27591338775*x^29) - 2250819070043360740896899921631934902701697/
         (5205500300*x^28) - 5051657810704709451608533079257924292462/
         (178562475*x^27) - 527177166770702352012849572552775094951/
         (284334050*x^26) - 565755670890560342190253440544139349273/
         (4647768125*x^25) - 433048464372392784556253545016828207/
         (54083120*x^24) - 26550963880003029934303378833026954/
         (50305255*x^23) - 1240130407308319906498387010427099/
         (35565530*x^22) - 15679474946469917017241500586155/(6789783*x^21) - 
        283320432443133977284220980379/(1847560*x^20) - 
        44815257691950761739271630767/(4387955*x^19) - 
        6271014695306849847672977753/(9189180*x^18) - 
        132390613355974239892823957/(2892890*x^17) - 141001270809810786613461/
         (45760*x^16) - 2235153982191437232892/(10725*x^15) - 
        70909524818565164911/(5005*x^14) - 9004652103002243334/(9295*x^13) - 
        308093562399762511/(4620*x^12) - 3918548337567574/(847*x^11) - 
        113367000931701/(350*x^10) - 21665835571649/(945*x^9) - 
        920934894717/(560*x^8) - 29381674452/(245*x^7) - 133977419/(15*x^6) - 
        17100762/(25*x^5) - 217695/(4*x^4) - 13684/(3*x^3) - 399/x^2 - 12/x)*
       Log[x] + 
      (3242193508899079143895937211361340731061857976975926154940331160/
         (3*x^54) + 
        3672881812321360687451354838166721681125157470711215270848432688/
         (53*x^53) + 
        57796100225787966022669872757005778770859202467880137691753274/
         (13*x^52) + 
        4851176271492825663020818313131675523444898720596464145535216/
         (17*x^51) + 
        458150946589448661667760168773783939912950391516674682075428/
         (25*x^50) + 
        8242780330574375955018177549044917081233033470724264873000/(7*x^49) + 
        302823222910989174972637014492098409982149348840611049659/(4*x^48) + 
        228895515047294111405390598698616177488727547712168923488/(47*x^47) + 
        7210165819875399652112780313552666955591743767739542808/(23*x^46) + 
        20191793588627155112641971960563775506813836831810864/x^45 + 
        14315848115898888785253305426891562490697549310139362/(11*x^44) + 
        3609505931581141400456678021681223018090512380361328/(43*x^43) + 
        37927305914051404919470955111753192948316804717060/(7*x^42) + 
        14349857030485022127369588078206440181151715487976/(41*x^41) + 
        226269021774660761630080738086562852428945194727/(10*x^40) + 
        19032647797137789713378800192598946312318474608/(13*x^39) + 
        1801477064067728568010374263449635146591537940/(19*x^38) + 
        227407783916340991625093573813116423009980072/(37*x^37) + 
        1196423342262871537749708186314492086211849/(3*x^36) + 
        906666351033299150350912685856561266955768/(35*x^35) + 
        28636924728145468323140798741944826471814/(17*x^34) + 
        1206365855245028467813226757692171287500/(11*x^33) + 
        114381948152868315671265907643911858131/(16*x^32) + 
        14465284145814299638517579088938040864/(31*x^31) + 
        152502650149711278604164030184486936/(5*x^30) + 
        57903311371545778675150341355275216/(29*x^29) + 
        916438443259569555896768301502038/(7*x^28) + 
        77392772578325836034834307817520/(9*x^27) + 
        7356366727966146406731400609524/(13*x^26) + 
        932813900886334815106660433112/(25*x^25) + 
        4931328849825216411658176699/(2*x^24) + 3756340612650393078884682768/
         (23*x^23) + 119302093368213253660379460/(11*x^22) + 
        5055805229917864870060952/(7*x^21) + 241232943862373880454119/
         (5*x^20) + 61442508452321616206136/(19*x^19) + 
        217569341808555588806/x^18 + 249890161390557609636/(17*x^17) + 
        7982398832778356691/(8*x^16) + 68091124063845072/x^15 + 
        32723309648486700/(7*x^14) + 4201276981557048/(13*x^13) + 
        22522096666043/x^12 + 17429004658008/(11*x^11) + 
        563642836878/(5*x^10) + 24390693740/(3*x^9) + 2385321939/(4*x^8) + 
        44684664/x^7 + 3443766/x^6 + 1379412/(5*x^5) + 46803/(2*x^4) + 
        2180/x^3 + 243/x^2 + 42/x)*Log[x]^2 - 2*Log[x]^3 - 10*Zeta[3])), 
 eps^2*Pi*(1733774955762863416998755656699581275591404175403697364784251248/
     (9*x^54) + 
    656256154455678997441617784386392102500434596498698251948492192/
     (53*x^53) + 796299446159066978799033415719050743998445200069367235558268/
     x^52 + 871053453060787178750302209788303666999209205324394001512992/
     (17*x^51) + 82471798327847705834908943464965173121602877092914764112056/
     (25*x^50) + 10413370085956138931674431933664233237037202757318292941264/
     (49*x^49) + 27398444357736077848889071488744537214852922460585307589/
     (2*x^48) + 41531419079592712680476102323530324116256587432918795328/
     (47*x^47) + 1311850071640421405250928147954170305168888145954750864/
     (23*x^46) + 55262746505128693572028781271559990191424095346120928/
     (15*x^45) + 2619629778012345463718489121475328425225746457104396/
     (11*x^44) + 662456949592195885977111951291146191782997994963616/
     (43*x^43) + 6982017889132568551759364728766811692578392557848/(7*x^42) + 
    2649898044073841439567449675306261636635261235568/(41*x^41) + 
    20958711161538733087070501490150987122591338677/(5*x^40) + 
    3537476980075345337675842423604285909381416864/(13*x^39) + 
    335959642309159238291380576235947806731375544/(19*x^38) + 
    42556783099880296342582788529614306709348464/(37*x^37) + 
    224696782460760774705831328115029620530182/(3*x^36) + 
    170904650938549201345054076263215845306448/(35*x^35) + 
    5418458631956725554789155806727952223428/(17*x^34) + 
    229151630567308239421435456700383438088/(11*x^33) + 
    10907385934771264326657919489298066433/(8*x^32) + 
    2770305607677945408711361726792331712/(31*x^31) + 
    29332409758507305216106661804525648/(5*x^30) + 
    11186900125545684106369231164834144/(29*x^29) + 
    177875745309950264757489051750324/(7*x^28) + 
    15093751316513758841804838180256/(9*x^27) + 
    1441868263853449979834233307544/(13*x^26) + 
    183785481741381388543446357072/(25*x^25) + 488427335507664723010610629/
     x^24 + 748315550045889042428625504/(23*x^23) + 
    2173413093933511801035336/x^22 + 1019455264883135767218064/(7*x^21) + 
    48959990420162559412074/(5*x^20) + 12555973051214961295056/(19*x^19) + 
    134351692419297507724/(3*x^18) + 51832364012635114392/(17*x^17) + 
    834622632030743553/(4*x^16) + 71815110040871648/(5*x^15) + 
    6967015357903464/(7*x^14) + 903461328565392/(13*x^13) + 
    4895851337098/x^12 + 3833502237456/(11*x^11) + 125579926356/(5*x^10) + 
    5512174408/(3*x^9) + 273855489/(2*x^8) + 73126128/(7*x^7) + 821908/x^6 + 
    337272/(5*x^5) + 5889/x^4 + 568/x^3 + 66/x^2 + 12/x - 2*Log[x]) + 
  eps^3*((-5*Pi^3)/3 + Pi*(75204992183289106700921798781973259407911783218269\
5805971301877160879621566549718311387/(92390264282833776809550*x^54) + 
      24046542919736793264493258038165228786916151301848721614216702723170007\
1482209979713/(465022222886057945955*x^53) + 11862348750992706026794169775230\
26766798925391103974688327583126919413412537856173/(36099980784227560200*
        x^52) + 1146264760975705247433695367809988925714308110729148473901300\
081782760988331829883/(548789130960228583425*x^51) + 
      49794852247974374946040610101998534669322092826749271074012057217973095\
4177473/(3749327942612752500*x^50) + 8908099333215968338024983895487081430213\
564619454141023322565688895185404389929/(1054535977139262768150*x^49) + 
      22662264561758554661935574448298827195028705628608943490606458829184420\
654559/(42163870806067982400*x^48) + 
      24716645856923169911282744433890457375081352713972605825004539041814460\
05194/(72249549454147740675*x^47) + 
      76213748181650400013863701869381404029564916274961068626285909445523113/
       (34988780305629150*x^46) + 2042075151085663160441656089046811052318795\
96035293901732649677481448807/(1471810649812878375*x^45) + 
      25446571064724100524195766215866973349751864655705741697706206602058897/
       (2878207492967406600*x^44) + 
      113235858671188712189999884765289405427247230420023978056601015425201/
       (200913834736361175*x^43) + 
      2296565707510470439434016595279405602150342417847509935225593853241/
       (63892555340714100*x^42) + 
      143042116532978852802252215856994514138118674596445434321904098207/
       (62371304023078050*x^41) + 
      434552012920619718432652563576431506605790165805084217671183981/
       (2968295253924000*x^40) + 
      1352965601950479150560491074813351281316756039985130579225143/
       (144704393628795*x^39) + 
      33694680777550767379970987060033636452133644328741463790523/
       (56397609824556*x^38) + 
      52438656139905092645795235147318057853847067245802222197323/
       (1372836554939850*x^37) + 
      176425443100327248434130989183427285707225480415443267233/
       (72201776446800*x^36) + 
      1097915604331891903395568824274630713997260074653801129/
       (7019617154550*x^35) + 
      683121108309555599652630705184670201767597124045246153/
       (68190566644200*x^34) + 
      1463893479572240356989981544342408472244314405773/(2279960100*x^33) + 
      5285960820475625207107222743061454896755792820042589/
       (128358713683200*x^32) + 
      3735037039912142858546363112434564455599621660508/
       (1413039816825*x^31) + 41194825063231544793964373369617699579433569771/
       (242613496125*x^30) + 5120394161557391361303856550790022328316282382/
       (469052759175*x^29) + 10970081157960775289708073126680953112627293/
       (15616500900*x^28) + 408815768795515509310712243249888090254394/
       (9035261235*x^27) + 14101672071132138864130577615365696481501/
       (4833678850*x^26) + 67325042837370875500348071658677936379/
       (357520625*x^25) + 620551728955716789526752656771387711/
       (50992656*x^24) + 61218997066853400145594418600772578/
       (77744485*x^23) + 259232608248275454747755711467483/(5080790*x^22) + 
      120731730795715293347748527519/(36465*x^21) + 
      5724199097051466627139330021/(26600*x^20) + 
      430373828438658055499041080199/(30715685*x^19) + 
      8399477530539620318461770043/(9189180*x^18) + 
      172869376694194274268511153/(2892890*x^17) + 1254290394357119323364477/
       (320320*x^16) + 50165618601429064892/(195*x^15) + 
      593871759196506121319/(35035*x^14) + 72907879258398743606/
       (65065*x^13) + 68697246622602617/(924*x^12) + 
      20979248328909154/(4235*x^11) + 116085378312943/(350*x^10) + 
      21103747414429/(945*x^9) + 121091917173/(80*x^8) + 
      5067211116/(49*x^7) + 107019097/(15*x^6) + 12461538/(25*x^5) + 
      141681/(4*x^4) + 7700/(3*x^3) + 177/x^2 - 12/x + 
      (-27914573039798957047051445904776826940206833285867251399630030784/
         (3*x^54) - 
        31363143670980292236330018872573933197919864497438212890488672128/
         (53*x^53) - 
        489398736092979108961308296474490344619292493255725559488219152/
         (13*x^52) - 
        40727846860924257952762535800283679061724818807119427788276096/
         (17*x^51) - 
        3812928329697653238303935036581806730931520874415317528339104/
         (25*x^50) - 
        475937618200600215904471132593222105942015557163695881014720/
         (49*x^49) - 
        618806715801026309751282020862486098419192736219512796190/x^48 - 
        1853645281376755967621619662262555681017435481544841127168/
         (47*x^47) - 57837623398465280645258817543401156514445947552191732544/
         (23*x^46) - 160407395431029023045230903457218121154243302514534016/
         x^45 - 112604362272704979967266703766756034985741663122370800/
         (11*x^44) - 28104410008641663375718166339249456068549731691540608/
         (43*x^43) - 292255374391831212899853163358836911998502233010912/
         (7*x^42) - 109403709502565006033749917395219696279815467477696/
         (41*x^41) - 170635059212848599252661613991992228416370686836/x^40 - 
        141931883278565159298704432018092258616119191168/(13*x^39) - 
        13280660479292196683571967015546056860510820576/(19*x^38) - 
        1656808234392378818512995881013508951112812992/(37*x^37) - 
        2870549018273811055609900285152647812017160/x^36 - 
        6445160554701279090129867921173353417804608/(35*x^35) - 
        200973745202266122196085505322636261222800/(17*x^34) - 
        759553511469363577630637175149218946400/x^33 - 
        97683378355845926786694851715843398169/(2*x^32) - 
        97447807088874179359478894809648560384/(31*x^31) - 
        1012541492771143811801139062194500288/(5*x^30) - 
        378716254188617180431400850742640256/(29*x^29) - 
        5901448967863465974869952862217136/(7*x^28) - 
        163467843389562577957940070216320/(3*x^27) - 
        45840444537624938954057366606880/(13*x^26) - 
        5712502815237857789387482126272/(25*x^25) - 
        14828656283992369173919918140/x^24 - 22168353992706866918791571328/
         (23*x^23) - 690322096323921266204845536/(11*x^22) - 
        28656957956836827875556672/(7*x^21) - 1338056858175723101805192/
         (5*x^20) - 333136879059998356082496/(19*x^19) - 
        1151683768476224234000/x^18 - 1289650425743316875616/(17*x^17) - 
        5012886192939375129/x^16 - 332434326098598528/x^15 - 
        22135671129168288/x^14 - 19251103526301888/(13*x^13) - 
        99607623450744/x^12 - 74172145174848/(11*x^11) - 
        2299765945104/(5*x^10) - 31666148960/x^9 - 2205230130/x^8 - 
        1090801728/(7*x^7) - 11225328/x^6 - 4152672/(5*x^5) - 63972/x^4 - 
        5280/x^3 - 504/x^2 - 72/x)*Log[x] + 4*Log[x]^2)), 
 2*eps*Pi + eps^2*Pi*
   (12518061230343021195380600641369719284005531160240767470504981968/
     (9*x^54) + 
    4720739006820005385136238538787874952248576555427637533902896608/
     (53*x^53) + 
    74184629251304449147790007896620918853799254532153179134476612/
     (13*x^52) + 
    6218138730742502611040427787110136378892960619895352285018464/(17*x^51) + 
    586414699867506499995884563687707187339489274661690307702632/(25*x^50) + 
    73745444284216707643556757951971906189113657560866536456944/(49*x^49) + 
    193229445480044863577080728537120261122737658998269819303/(2*x^48) + 
    291665353776217372088876788103111058512428745692662665664/(47*x^47) + 
    9172931353189113683221848035288652690507934951660082160/(23*x^46) + 
    384702821638299879091144033730673304438718723569842208/(15*x^45) + 
    18153177119748395715632654367881811280492112791861140/(11*x^44) + 
    4569184064793499257004908238197861269049032780868192/(43*x^43) + 
    47926540271572535631904451308439139126320039202728/(7*x^42) + 
    18100121884674678496469377455187833815762386033680/(41*x^41) + 
    142434177128505829281798732125958903938579840019/(5*x^40) + 
    23915387673974198076054230690780748987111281760/(13*x^39) + 
    2259115558898820182855226221955479066257573704/(19*x^38) + 
    284588435433160797879855993507775619182566288/(37*x^37) + 
    498019851560899992225363686722955230100990/x^36 + 
    1129714098312401495321609066660259152685744/(35*x^35) + 
    35600014928464034427124974256977844049916/(17*x^34) + 
    1496125188220823977940711688582808822648/(11*x^33) + 
    70752404413783258364634229686719592399/(8*x^32) + 
    17849345860916817642189711270706754880/(31*x^31) + 
    37535132253078667268780282630174256/x^30 + 
    71059022240908820924823758051213856/(29*x^29) + 
    160196272182762578966225770857540/x^28 + 10490059987844070744716584768224/
     x^27 + 8945260400518492894125867988872/(13*x^26) + 
    1130485874807144076039535437936/(25*x^25) + 2977619507794557519615734183/
     x^24 + 4519419025117229988054863520/(23*x^23) + 
    142974010603351988075204136/(11*x^22) + 6033789400303186671249648/
     (7*x^21) + 286625926044097523259942/(5*x^20) + 
    72661124699783387232048/(19*x^19) + 768009281174143501940/(3*x^18) + 
    292450866730574761704/(17*x^17) + 4643908304655382479/(4*x^16) + 
    393650800474964128/(5*x^15) + 37578557865359544/(7*x^14) + 
    4788708648852528/(13*x^13) + 25460787983694/x^12 + 
    19524000366192/(11*x^11) + 624965968332/(5*x^10) + 8910896616/x^9 + 
    1289899983/(2*x^8) + 333080784/(7*x^7) + 3599900/x^6 + 1409736/(5*x^5) + 
    23247/x^4 + 2088/x^3 + 222/x^2 + 36/x - 4*Log[x]), 
 eps^4*(Pi^3*(1348469549665907313342486470407094722476925270997675506974352/
      (27*x^54) + 
     176685938566548216320905305575986437143669333559552876806944/(53*x^53) + 
     2896447547613498605581482759723314559969511730018750363860/(13*x^52) + 
     760427038173814801677396934956772493239178440863318602464/(51*x^51) + 
     24979514022827560621735914989334634718612439004645820936/(25*x^50) + 
     3285581684397565724161786364834771772316656413374056752/(49*x^49) + 
     27038390134974016636744920914636665686153459629155979/(6*x^48) + 
     14256378008054179557611968228765567291898314547042752/(47*x^47) + 
     470346895914922508126105458162938842670692612796368/(23*x^46) + 
     62145586230140670523102135795805642503706842403872/(45*x^45) + 
     1027682608616902429399778633671689768219266132308/(11*x^44) + 
     272270022323894560107537885913528332440222051872/(43*x^43) + 
     9029215485998224845858259502769283454057358488/(21*x^42) + 
     1199468345533137703216787224796606551965966544/(41*x^41) + 
     29921878584955371399842499102231566039733337/(15*x^40) + 
     15949295664004111196092246392046983147024928/(117*x^39) + 
     177412132839403470339740734199974063969288/(19*x^38) + 
     71170089042269169613468488893374254014320/(111*x^37) + 
     1191826754348126063599030434350645585282/(27*x^36) + 
     106656324200364228957537636554304603568/(35*x^35) + 
     3586749654532058181839568623460989164/(17*x^34) + 
     161182964177696944477382257755284056/(11*x^33) + 
     1020998250912127144437468807556031/x^32 + 
     6639300027722073261767736478726336/(93*x^31) + 
     225466861123083230082477114264592/(45*x^30) + 
     10238272435525352213382538225632/(29*x^29) + 
     524634776531053807566152637764/(21*x^28) + 
     143853079844478328906478339104/(81*x^27) + 1649352708467451267048367784/
      (13*x^26) + 227801511502815374751589552/(25*x^25) + 
     1974634207267868471660171/(3*x^24) + 1100427804382618036888288/
      (23*x^23) + 38517757664720892500904/(11*x^22) + 
     1807379429112916520368/(7*x^21) + 95979234654361982182/(5*x^20) + 
     27363145450489747248/(19*x^19) + 982310013643372204/(9*x^18) + 
     142218092990038024/(17*x^17) + 649423881598846/x^16 + 
     767195961983008/(15*x^15) + 28666187407832/(7*x^14) + 
     13034263334992/(39*x^13) + 251031206210/(9*x^12) + 
     26296241904/(11*x^11) + 3174033508/(15*x^10) + 526356376/(27*x^9) + 
     1890044/x^8 + 1371408/(7*x^7) + 66604/(3*x^6) + 14152/(5*x^5) + 
     1256/(3*x^4) + 664/(9*x^3) + 16/x^2 + 16/(3*x) + (5*Log[x])/3) + 
   Pi*(-760518149012390418480007991339943016300154160370753669668060624133058\
6546709475685363564075483132411/(12559458973009208784448549162141273044375*
       x^54) - 13264596428003854868580356319679685800564248826518021960316165\
19194050732360132228620338164013149581/
      (32871670398493237806211017560172220807500*x^53) - 
     259657968939804181731030200460596657346961663932888314360187530464570223\
0674325478599459224757719/(964443509075400919803124221356101080000*x^52) - 
     106326064667445499751124136701346872068527542396350241154630815309997665\
69645105972875945265899/(59118532407266162151393431837934080625*x^51) - 
     371868140587208279734927830952990264428942627990899129297617665826688747\
8055125845369422772427/(309116509319038756347155199152596500000*x^50) - 
     439359170809499473622851949993763600226847878404222882479134114280469127\
602839885215704563053/(545281522438784366196381771305180226000*x^49) - 
     531579215372682034109128804000750836914056775543485423493440580903385152\
749557971951761/(9836307988846157915225496791424000*x^48) - 
     620932392172658214778260199327798845851474879242508238495661478368964603\
55087118415408/(17105740900307874664422638571631125*x^47) - 
     111873534009248807057439011142552992846223345326480200549359514519345587\
9482120141137/(4581444739748043023160574350205125*x^46) - 
     641195715929787427227679797424610973715490166121758104532627762875294498\
5270812251/(389725923040948839399292714100625*x^45) - 
     188047880032031837863051399437276498880243031570251605658921736262883773\
017210833/(169362376432609866010556833782000*x^44) - 
     270214882895819256603767994022682689139005692343332792389994834000254999\
021305684/(3599912785422690390599392699877625*x^43) - 
     594901685713852289962690399895083371300140884757030478334312719847553697\
0301/(1170260476244495135156358702000*x^42) - 
     170750976117379695509353054566380227337169581240875865419721816591112898\
8443/(4950387570145364341574120541000*x^41) - 
     316361611833186580774786701266609827192092214068099826240387083723315721/
      (13490981358636809728340640000*x^40) - 
     15103555986859867204355211460755001497175745563163516448231218130263012/
      (9454226780232201817438714125*x^39) - 
     3204905666099699258911722967187905371980087522457562515626597244227/
      (29383766216727899976499500*x^38) - 
     17616999186346715903070211287553885261951462617280101105475476791152/
      (2360367009909524070480650625*x^37) - 
     6870779971460838271870948019827766391918856655492260480108581763/
      (13420442991608452259460000*x^36) - 
     37751806654340525476377916509198061190759238585889976554418/
      (1072292316609814059375*x^35) - 
     7258318263806670138226839394749327455858489645578702921412161/
      (2989967640865472839572000*x^34) - 
     372508594115941509116369368706348805077687030073006305549029/
      (2219197435867280014146000*x^33) - 
     668051290065520853031040965481192967087706624811218546086551/
      (57385307432527644810240000*x^32) - 
     1582957426159960077155487847134474937960979561267354913568/
      (1954406832724025012458125*x^31) - 
     225260921016719124347431403747754555244677681857266/
      (3984044646103396875*x^30) - 
     502414197609409082971396985765571446138474743216486/
      (126834274666838363625*x^29) - 
     4624383737547147097274699215866967151700786041969/
      (16599901789189719000*x^28) - 
     787219527050615725783268854052045394978776767768/
      (40017620384653786875*x^27) - 
     885022337301572816335072061413895487027249943/(634328992532235000*
       x^26) - 237892559538451348044083984900448108358563313/
      (2392809069463312500*x^25) - 237906026231377560603824610250418343698963/
      (33412315733596800*x^24) - 3762402241651635785899928284248355053976/
      (7337947813020825*x^23) - 13305128412292002871087505422725566929/
      (358242870135150*x^22) - 1849861306443787791997569879317657/
      (683234971650*x^21) - 15692048090241849063126816120542081/
      (78951596724000*x^20) - 1075121484959900674969161462171782/
      (73128916465605*x^19) - 9353035045856618981529671957/
      (8529396876*x^18) - 33246170481490396987699515629/(402777074700*x^17) - 
     620987471600755619722700153/(98940441600*x^16) - 
     195851319756609781479184/(405810405*x^15) - 59299257865604443941853/
      (1578151575*x^14) - 11177700890405586806837/(3768239475*x^13) - 
     19578235494277613203/(82328400*x^12) - 11087362579184564/(571725*x^11) - 
     3196962637707077/(1984500*x^10) - 24357315177466/(178605*x^9) - 
     367847872793/(31360*x^8) - 78045402584/(77175*x^7) - 
     12476333/(150*x^6) - 1954882/(375*x^5) + 34883/(144*x^4) + 
     6580/(27*x^3) + 171/(2*x^2) - 44/x + 
     (59176373805872412426198954403008310735326268329583307133638845899794724\
65729926208/(7293968232855298169175*x^54) + 861129039502919160471488626457069\
04581914208920819344487429627807256942637343664/(1590865499347040341425*
         x^53) + 887418676159890646409727999653567702221334517620854957393707\
0994787493852603/(2454165360331259575*x^52) + 
       1397195652924676198162691280919275163165684173363578856363907260278642\
708032/(5776727694318195615*x^51) + 
       2293667408614170313467328369651579687685842375450278738351839429243627\
75678/(14158646309603420625*x^50) + 
       9045810072242284976971399129097288398925071255943295778696654356658259\
3212/(83252840300468113275*x^49) + 
       6540669634884703884126919796355024485659799988286102777402325551922443\
7/(896195634541930800*x^48) + 
       9095336014866505788307254876639981033200891753465172905552201111063552/
        (1852552550106352325*x^47) + 
       18208232726181350637107082889953658559577389229318886713219189807808/
        (55043325114953175*x^46) + 
       98575156621669644993145906753664941693945502852480069986634819244992/
        (4415431949438635125*x^45) + 
       2146275127109968618481931242925792524333482322676787863575179532/
        (1422039275181525*x^44) + 
       143761948086669533759179367440632427717879483810629925799662334464/
        (1406396843154528225*x^43) + 
       1758602085124821102959166813784776770865213465561890036887839/
        (253541886272675*x^42) + 
       2100948663571948636063326207650560176893057604682852181250758/
        (4455093144505575*x^41) + 
       61308736138666077269570445711168995113799489569079659068847/
        (1908189806094000*x^40) + 
       156979416390288801377429548895949031315715328789538797376/
        (71557117728525*x^39) + 
       158758502782683505729855012910420660931392309296298193236/
        (1057455184210425*x^38) + 
       2545075398349160610522329727541969159653336362704103890/
        (247110579889173*x^37) + 
       230149776122087005095020099153437110328457249718275131/
        (324907994010600*x^36) + 
       955698331274945453880091269476583883842998883288/(19564150375*x^35) + 
       26581423130142014725054221166590224428925991826097/
        (7868142305100*x^34) + 
       23265535036556530973358781271123993707030654161691/
        (99277442614350*x^33) + 
       2093317285684852718712247996801015817624967270067/
        (128358713683200*x^32) + 
       5493227112986741009081567844749650964158505984/(4823825581575*x^31) + 
       174259147756952472790350332534214939109379392/(2183521465125*x^30) + 
       7900705656960890934633194618461246924983872/(1407158277525*x^29) + 
       13937170975120040622370174663666112076436/(35137127025*x^28) + 
       1271557595925121359834498145871957395712/(45176306175*x^27) + 
       4850284678135092205145742084562315444/(2416839425*x^26) + 
       401096859472166863058771317482177496/(2788660875*x^25) + 
       13875461466094789646089639994344399/(1338557220*x^24) + 
       642774581238717751682937265679616/(855189335*x^23) + 
       675372695264533434594180154256/(12311145*x^22) + 
       2708194412651787629719391356/(671517*x^21) + 
       28986324773399857318531288757/(96996900*x^20) + 
       6175014380940603256285690544/(276441165*x^19) + 
       1366948456677246648047723/(810810*x^18) + 186042344252348117984977/
        (1446445*x^17) + 867656856988588751563/(87360*x^16) + 
       175108595668799012608/(225225*x^15) + 2165724691791410928/
        (35035*x^14) + 2930004873028020784/(585585*x^13) + 
       4298424397130669/(10395*x^12) + 88987026654784/(2541*x^11) + 
       4809954188843/(1575*x^10) + 260764564178/(945*x^9) + 
       14586649277/(560*x^8) + 1907991872/(735*x^7) + 12441548/(45*x^6) + 
       158908/(5*x^5) + 47069/(12*x^4) + 1456/(3*x^3) + 31/x^2 - 60/x)*
      Log[x] + (-449489849888635771114162156805126883546923694880293893771264/
        (3*x^54) - 
       530057815699644648962715916740504361548232503577718445775872/
        (53*x^53) - 
       8689342642840495816744448279961476603971509777735025155648/(13*x^52) - 
       760427038173814801677396935223178396483674742217986895872/(17*x^51) - 
       74938542068482681865207745068895248701401510348749960064/(25*x^50) - 
       9856745053192697172485359145459539834911683045583027456/(49*x^49) - 
       13519195067487008318372460725446125087505850998811452/x^48 - 
       42769134024162538672835907937698982566035444738359296/(47*x^47) - 
       1411040687744767524378316785284265970071227170566144/(23*x^46) - 
       62145586230140670523102205014086500872647755517952/(15*x^45) - 
       3083047825850707288199349025267760147083392877824/(11*x^44) - 
       816810066971683680322626932846755044831612297216/(43*x^43) - 
       9029215485998224845858819139598020751087440928/(7*x^42) - 
       3598405036599413109651211243551517239341157312/(41*x^41) - 
       29921878584955371399869375904414900083848742/(5*x^40) - 
       15949295664004111196146680421785381211056128/(39*x^39) - 
       532236398518210411026114823248615453262464/(19*x^38) - 
       71170089042269169616960750022045506433984/(37*x^37) - 
       1191826754348126063820286704489063974884/(9*x^36) - 
       319968972601092687096985465296239501568/(35*x^35) - 
       10760248963596174573971747345623544232/(17*x^34) - 
       43958990230280985295009005691820848/x^33 - 
       24503958021891052382811321852640011/(8*x^32) - 
       6639300027722074192624442989248512/(31*x^31) - 
       225466861123083348347058679126016/(15*x^30) - 
       30714817306576116774680613758976/(29*x^29) - 
       524634776531057631911453017984/(7*x^28) - 
       143853079844482222785329635328/(27*x^27) - 
       4948058125402849719678051456/(13*x^26) - 136680906901739789093528832/
        (5*x^25) - 1974634207270555771967096/x^24 - 3301283413164320972120064/
        (23*x^23) - 115553272996266776466432/(11*x^22) - 
       5422138287697588144064/(7*x^21) - 287937704032009210956/(5*x^20) - 
       82089436422159769344/(19*x^19) - 327436672222805768/x^18 - 
       426654283637326512/(17*x^17) - 7793086879726347/(4*x^16) - 
       767196065394688/(5*x^15) - 85998602340096/(7*x^14) - 
       13034284136192/(13*x^13) - 251032558288/(3*x^12) - 
       78890136576/(11*x^11) - 3174218264/(5*x^10) - 526453616/(9*x^9) - 
       11346699/(2*x^8) - 4121088/(7*x^7) - 66912/x^6 - 8592/x^5 - 1291/x^4 - 
       704/(3*x^3) - 54/x^2 - 20/x)*Log[x]^2 - Log[x]^3) - 4*Pi*Zeta[3]), 
 eps^3*((-4*Pi^3)/3 + Pi*(111201874720202921910899428319488893518379652124842\
18185395467816341700659642542524/(6334174158976674675*x^54) + 
      31408082958635554749047422630355077957790946055435269477669588331489712\
2159207496/(2784051256110690475*x^53) + 1040657660476283254680339728176351996\
982678282612806266746423595766117807100077/(143474282603981329*x^52) + 
      56902678086190424657368733297506639452795358235449207273769332570454290\
29806136/(12195314021338412965*x^51) + 26930550440902162372790166889233543525\
72315596836435557654491947523008467534602/(89671426627488330625*x^50) + 
      10198336598758518851573716154671626125129217531304236826439433718108270\
34664172/(527267988569631384075*x^49) + 
      45985299665422524137762765669860493818841881897432339527513616710396774\
38887/(36893386955309484600*x^48) + 
      19356809694962826023963528472798667385343083451011400405908332241223147\
4672/(24083183151382580225*x^47) + 
      39014421215110861353503421699731354489816402068007783215894001185628183\
6/(752258776571026725*x^46) + 
      5476543072027095837227480983005362584268860140494787749013133707500792/
       (163534516645875375*x^45) + 
      1387778112115664909671051514139470502698035075455289021040529782833/
       (641311829983825*x^44) + 
      65602432284621191253447711597175678791307731998027590424562844159336/
       (468798947718176075*x^43) + 
      222212882394061326684646967998494865255377130493906614565983702/
       (24536311574775*x^42) + 
      6097905037685048267558024266064832085973792249461128276954494692/
       (10395217337179675*x^41) + 
      42330230891243293181927436514006238615017434802812003038343611/
       (1113110720221500*x^40) + 
      5356084116370117322179470571397499847162803237613022531298248/
       (2170565904431925*x^39) + 
      18830996711474644768629867187203262073165740213067367413554/
       (117495020467825*x^38) + 
      21457672631518319307003289786440254119427924506510830681284/
       (2059254832409775*x^37) + 
      874407790638752970576776700275245985068768324079046479/
       (1289317436550*x^36) + 
      4699957815548432918659315636521445237345206511422996/
       (106357835675*x^35) + 
      24572291212124276737583653777486206727536519943110253/
       (8523820830525*x^34) + 
      1038539967891445375241376558577807159781842350147488/
       (5515413478575*x^33) + 
      2352421068373277952557132117096642708507971921609/(191009990600*x^32) + 
      282817169289143369338842982086990082344742324832/(350603864325*x^31) + 
      38513354964501308699410200898451619852854369096/(727840488375*x^30) + 
      23633795337436776896010782888268519110169712/(6797866075*x^29) + 
      2680028633428890634918575770467570723796246/(11712375675*x^28) + 
      24057043846132809737234383802900980591088/(1594457865*x^27) + 
      2409196627327485750962122408433359850196/(2416839425*x^26) + 
      27886756900388960447862559820489124152/(422524375*x^25) + 
      19159497403502731796177736993729617/(4374370*x^24) + 
      249193682428473290990901025581172272/(855189335*x^23) + 
      345667111824814085702568189532404/(17782765*x^22) + 
      44152308823013112436402062494792/(33948915*x^21) + 
      705634311555807374744442824703/(8083075*x^20) + 
      180628387737988580629101739928/(30715685*x^19) + 
      304546503679702306931624554/(765765*x^18) + 3005716210228723729245696/
       (111265*x^17) + 18457652489244851493277/(10010*x^16) + 
      633410744902641746592/(5005*x^15) + 61242834932132685240/(7007*x^14) + 
      23732911288254348016/(39039*x^13) + 49240623497680966/(1155*x^12) + 
      1826149883050608/(605*x^11) + 113469712183348/(525*x^10) + 
      44471841211328/(2835*x^9) + 40510607526/(35*x^8) + 
      4271228832/(49*x^7) + 33681928/(5*x^6) + 13445568/(25*x^5) + 
      44616/x^4 + 34240/(9*x^3) + 288/x^2 - 32/x + 
      (-5580836278173928716808531720975158908929404175179747939739774592/
         (3*x^54) - 
        6337628730479841620661171782568907033050067244448724169628904704/
         (53*x^53) - 
        7690532628920908485716220233270725063014772500420933081586656/x^52 - 
        8413030852352895861643221853322089780325924311108146776871168/
         (17*x^51) - 
        159320602006352618425868791919368463818495793335216730921664/
         (5*x^50) - 
        100590690854198461873406382719377726094592470345141092920960/
         (49*x^49) - 
        132340779642832722965863262873087348423740915300858443540/x^48 - 
        401242759982101870069144941162807749762414676315317641728/(47*x^47) - 
        12675023087732971034603671063603831152023233401977212032/(23*x^46) - 
        177996491496293791891578963198859096212829375149387008/(5*x^45) - 
        25314974470612533316972810187405652818572372695122016/(11*x^44) - 
        6402275624272382405793477611641113794427230967649536/(43*x^43) - 
        67483673306048534061722954765748457553596476623040/(7*x^42) - 
        25614744973630953090373833311176034089493625531264/(41*x^41) - 
        202614621550539579759541809317951643481870370216/(5*x^40) - 
        102605071267461239707936193172897912001293219584/(39*x^39) - 
        3248563759711237904439713744591536121263447488/(19*x^38) - 
        411553431305664395968479684175196049217807232/(37*x^37) - 
        6519762131674873843346125186637482154352784/(9*x^36) - 
        1653206338144182758123233398140264622989952/(35*x^35) - 
        52421822290114470767083018340640505103904/(17*x^34) - 
        2217310194426893718052292198264607979584/(11*x^33) - 
        13194888101745329449406319784025025537/x^32 - 
        26815075484029141875574058603347824128/(31*x^31) - 
        851926199597219199986557700844881792/(15*x^30) - 
        108325388579687789436735498920897280/(29*x^29) - 
        246112261633148946653029049085280/x^28 - 
        438666406425154074713534998849280/(27*x^27) - 
        13971758995467343611445380689088/(13*x^26) - 
        1781375645874033077093167321728/(25*x^25) - 
        4735583903729587677029625384/x^24 - 7257708374019373611515867904/
         (23*x^23) - 231955412992990725248280768/(11*x^22) - 
        9894827793907987660590208/(7*x^21) - 475412018850953482541904/
         (5*x^20) - 121980195550289541777024/(19*x^19) - 
        435307514982588503072/x^18 - 504127844072704914624/(17*x^17) - 
        2030820231277901826/x^16 - 699524756726523648/(5*x^15) - 
        67925822119265088/(7*x^14) - 8817955748699264/(13*x^13) - 
        143538172613872/(3*x^12) - 37522475229312/(11*x^11) - 
        246311885344/x^10 - 162573171392/(9*x^9) - 1350551556/x^8 - 
        724536192/(7*x^7) - 8198304/x^6 - 3400128/(5*x^5) - 60424/x^4 - 
        17984/(3*x^3) - 720/x^2 - 128/x)*Log[x] + 8*Log[x]^2)) + 
  eps^4*
   (Pi^3*(-102278744598440943180684787978536370062883527442695878545833623504/
       (27*x^54) - 
      12877158245570994739602564840228600188215890223606154118481561504/
       (53*x^53) - 
      202685943562953480695990531284247657907980868828183854963200924/
       (13*x^52) - 
      51051492981875127138367219753407394814048718468255653037389920/
       (51*x^51) - 
      1607559081643215111310430482772793028081540767249801314060504/
       (25*x^50) - 
      202512426111949339001050987875740215464892706741097596424208/
       (49*x^49) - 1594723572191719015243064483056998395088703133718624619055/
       (6*x^48) - 803842615078130750429194596196006913107869863426890316608/
       (47*x^47) - 25328627785692754458435042278392122084940082938750560272/
       (23*x^46) - 3192938883197137176746369266382643318910429655466120352/
       (45*x^45) - 50322408109173252122574383420113265372892852589812508/
       (11*x^44) - 12692227369636370063216623353550310391178633995746464/
       (43*x^43) - 400233993479918857310290366568228021461347513184808/
       (21*x^42) - 50494506075736468624000990828446857342368408377136/
       (41*x^41) - 1194742373059180765203077796974200170500965172479/
       (15*x^40) - 603207687722536581767115010681005577199830537888/
       (117*x^39) - 6346399476990849662264345050259439329565847640/
       (19*x^38) - 2404393185554367317350276253429942927688739984/
       (111*x^37) - 37965903030866848393878624228221370005068406/(27*x^36) - 
      3198225028816339652504150033476646390911888/(35*x^35) - 
      101062815715919470032974280663419817731012/(17*x^34) - 
      12778438467106345599620355831923607971800/(33*x^33) - 
      202035266584810491601089499068723525013/(8*x^32) - 
      153384210418054797534075705359841361984/(93*x^31) - 
      4853963918120987902079093992527536464/(45*x^30) - 
      204897556947981807699993997686760288/(29*x^29) - 
      9734830356354081572448822830682476/(21*x^28) - 
      2467926876818356632280544011766944/(81*x^27) - 
      26082843487443514236645947502392/(13*x^26) - 
      3309841745638525131707798954128/(25*x^25) - 
      26266891057312943178158972975/(3*x^24) - 13350043688919631546540361824/
       (23*x^23) - 38580098464688106252091816/x^22 - 
      54005651057822802358672240/(21*x^21) - 859839723658150418095018/
       (5*x^20) - 219251100009779740394512/(19*x^19) - 
      6996002057700152015012/(9*x^18) - 894022523084303542360/(17*x^17) - 
      14300619904262229397/(4*x^16) - 733146177150924320/(3*x^15) - 
      117667186707006536/(7*x^14) - 45418684147615600/(39*x^13) - 
      732256112252954/(9*x^12) - 5740668765680/x^11 - 
      6148068367612/(15*x^10) - 801643663816/(27*x^9) - 4380192661/(2*x^8) - 
      1157718448/(7*x^7) - 38676668/(3*x^6) - 5257528/(5*x^5) - 
      275519/(3*x^4) - 80440/(9*x^3) - 1034/x^2 - 484/(3*x) + 10*Log[x]) + 
    Pi*(467123440799782958483318935544525314960370651289886056635583134653706\
662582045515687792393151044081672736441/
       (24475873646600346079133332607180912908878000*x^54) + 
      45389287530058339962647442352018093524499175966834933209722065870924597\
15537989407101987961751597023140802371/
       (3723505592718923019260746803110948139748755000*x^53) + 
      20259475721356664328692267282886483151519976055420640360945144054769593\
1745703001406821968085720201523781/
       (2601104143976356280709026024997404612760000*x^52) + 
      63503985703842493227088013629444631394397165858856641274856395422708971\
76803678519649865601327938851337/(1275541455219174714578464685335265723565000*
        x^51) + 7238470882339958470009385844843107674567712854496772372539778\
9663814235840219701812487861613691616211/
       (227369243354576597964075701485787116500000*x^50) + 
      30554909520897906787112687519898692782224023478869931381660372482903636\
05641106449980493228559787/(150030020405358127321585117342032510000*x^49) + 
      19958400065219269381540870038542048608357755393780021940028460806504303\
55526433508545451518936927/(1531262251163475047513162887557341805000*x^48) + 
      50050474217740043214062628433231875829747046897533028180056333732043281\
6793919283043841897518807/(5997443817056943936093221309599588736250*x^47) + 
      13994976251713537074077290728313792951762373985820875533079798868505757\
1601835219698372873/(26179684227131674418060424858315000*x^46) + 
      17811327938906787746062373796288971987073975270588847003773097892388882\
21330700507978025191/(5198943813366257517586564806102337500*x^45) + 
      31904924091269375676610234609315334754674050448026662809176273354447605\
549795096156247289/(1452403351035652893801960961704780000*x^44) + 
      70009251297556543134790768427547868862330048596635898446232892295721727\
02498518171883381/(4967879643883312739027161925831122500*x^43) + 
      47476324023564877061239531216820195954853641349252852273868777732398049\
0286346014597/(5248618235956560681176268778470000*x^42) + 
      29764804614274224660376112812773121908854047511070191997358319825611476\
996861581483/(5123651135100452093529214759935000*x^41) + 
      51392905709979638624432002980334612876839302905207251783922563197538165\
88447/(13766838616355849433434025000*x^40) + 
      17398515599496114203404846858567127930752390216387314397379480105168832\
309067/(724824053151135472670301416250*x^39) + 
      21814679413595348437499114367813059746299328582500322674378857077463283\
49891/(1412477642038110151870330965000*x^38) + 
      10519639962462897283413591828282570117223268685443544338378042831278757\
831/(105792859828765335261543007500*x^37) + 
      90755469341813455025109432475486154723218878788662090383987084123677/
       (14166023157808921829430000*x^36) + 
      286108745900410434721873297084584217933826431614651413222638900444/
       (692641438413276364959375*x^35) + 
      559208938067457522837040585763061812191901736659120660431956587927/
       (20980738843573062254951250*x^34) + 
      6168815916810528399446806226870017115798482955108342631750634932643/
       (3584003858925657222845790000*x^33) + 
      45484767567131646442733139826574458666286149165404843421462082977/
       (408870315456759469272960000*x^32) + 
      43265495266374504022865071524696711165463317561147392405654113/
       (6012127685427238847847375*x^31) + 
      21941832870028438310500693995853628132523461723140056641267/
       (47089046801596312012500*x^30) + 
      12372573827202155918318789467508441770243110637711916571743/
       (409674707173887914508750*x^29) + 
      2054856699436247963178903246540071910271194325701107/
       (1048674583486530000*x^28) + 
      173168263548950840704219931393604782783162756899006747/
       (1360599093078228753750*x^27) + 
      114748818726352026809708603379347118184780683457267/
       (13864619408204565000*x^26) + 
      50286264985125872278279641279475040821371173326483/
       (93319553709069187500*x^25) + 
      3933988751041618966836305981119006186145536823/(111983464450883025*
        x^24) + 1968984429359941055588898911779907579935882033/
       (858539894123436525*x^23) + 66504734808802313155781306579740251009953/
       (443538791595900*x^22) + 29097910093969783610242605205729711774439/
       (2963645562027150*x^21) + 227202747708246552308837968590416951797/
       (352814947860375*x^20) + 56726711468196007709333489189733071659/
       (1340696801869425*x^19) + 4899626535605761233431529740197499/
       (1759188105675*x^18) + 221961153029255803206365400971129/
       (1208331224100*x^17) + 95544867031844665185364268659/
       (7870262400*x^16) + 8156955231388588307442449986/(10145260125*x^15) + 
      45936266324758927585788641/(860809950*x^14) + 4458347242598616897919673/
       (1256079825*x^13) + 189338337100860155528/(800415*x^12) + 
      139023829489452175034/(8804565*x^11) + 58145888284092446/(55125*x^10) + 
      62864408700766817/(893025*x^9) + 274963377262793/(58800*x^8) + 
      7887552972868/(25725*x^7) + 4368474392/(225*x^6) + 
      415289308/(375*x^5) + 78763/(2*x^4) - 108208/(27*x^3) - 1524/x^2 - 
      64/x + (-18803932530632599934587327124923185136270505632630866851710186\
0723340596038444975276089/(5132792460157432044975*x^54) - 
        212701076896658753820102200595530920355374765313974660241263461044003\
256735537444224194/(90679333462781299461225*x^53) - 2346245277686528287542204\
24698095957846561658245976838268740665010854984229177749/
         (1561534052527052604*x^52) - 368673926157360581220009710772690102812\
915924507396709222795984452170821935374274/(38287613787922924425*x^51) - 
        766547273783506072885557330281517963934236217746987347774618636990457\
15545573807/(124160436868829996250*x^50) - 6264662383071609759561313918726793\
0216274564651080512708695620682572906106097601/(1581803965708894152225*
          x^49) - 11253577192518458093983556128283657735065121167597838041783\
25891673239210061583/(442720643463713815200*x^48) - 
        505441441078186308242140401856890402548785680398626193424351725262407\
6852732/(30964092623206174575*x^47) - 
        639730043569016917748828564582672197579181903588429717642188883246788\
919/(60993954857110275*x^46) - 
        175141099323425028542248759846509564532592589725651344177582245602412\
446/(259731291143449125*x^45) - 
        170257393033726200806287609120908664310771399965198308993726066503257\
19/(392482839950100900*x^44) - 
        235638181792661273271128520999510394665591647088468545873811593507221\
4/(843838105892716935*x^43) - 
        2462769867431608395840275235829936065491679890519186805900660034291/
         (13691261858724450*x^42) - 
        154973922034671175548222507377640559604808621595029010116524094661/
         (13365279433516725*x^41) - 
        3330430472870841451744397019589556269682764344456077404747861529/
         (4452442880886000*x^40) - 
        11646382061138102632741975004027337620405292103084942785554566/
         (241173989381325*x^39) - 
        388165028820622739661795791488723029831318563385169972818271/
         (124406492260050*x^38) - 
        359738551275190901015603133263813227876080186964912969469/
         (1782904616805*x^37) - 
        48772858032114663697183432879113328275786711795078180989/
         (3734574643800*x^36) - 
        44545540901838447629982726103222633317486855273024969497/
         (52647128659125*x^35) - 
        5612745473512167892963511097126818364854915637348154177/
         (102285849966300*x^34) - 
        353674618894086066933547790474411597535188894792927071/
         (99277442614350*x^33) - 
        15372927029556955241087738976864792905299079523355/
         (66392438112*x^32) - 
        46840465981471553398334239358385885644076751244792/
         (3108687597015*x^31) - 
        102080639535798947567005873382239872014357402666/
         (103977212625*x^30) - 
        90136531229250126643555151035082300049722529692/
         (1407158277525*x^29) - 7541787193470979456350469521177505400443489/
         (1801903950*x^28) - 37122414349022851250753591112937931154292804/
         (135528918525*x^27) - 808603540218303918848232700362965613841/
         (45034275*x^26) - 252938617314807815341724620540529784302/
         (214512375*x^25) - 207703727336323611030563459893110866987/
         (2677114440*x^24) - 13124705934763600699006341798773564108/
         (2565568005*x^23) - 18036340766217946815305048764350521/
         (53348295*x^22) - 325898053625426141113053139651294/
         (14549535*x^21) - 8490473574005746697108848696031/(5705700*x^20) - 
        9136890219728945187095013714454/(92147055*x^19) - 
        3384196733306068429773318913/(510510*x^18) - 
        386046038533418599266913139/(867867*x^17) - 720035930312133596935979/
         (24024*x^16) - 91388295323751525305176/(45045*x^15) - 
        414587309325390359066/(3003*x^14) - 614942650040872622372/
         (65065*x^13) - 4515053813206561771/(6930*x^12) - 
        575273712884326772/(12705*x^11) - 1668074196447163/(525*x^10) - 
        639470354693974/(2835*x^9) - 1137136777747/(70*x^8) - 
        291887234056/(245*x^7) - 447279966/(5*x^6) - 34636148/(5*x^5) - 
        557282/x^4 - 416360/(9*x^3) - 3528/x^2 + 160/x)*Log[x] + 
      (93907490181180050105471990397074280736596738033379822948265114128/
         (9*x^54) + 
        35462660371473063408477108629402320603783612328774449738691960928/
         (53*x^53) + 
        558069368600874536930816162336544108043157540243087341613147556/
         (13*x^52) + 
        2755586915041098776914447578045096019617023999007383935308256/x^51 + 
        4424375739913763787866619468527563828299752194820342334109608/
         (25*x^50) + 
        557241932908748786066449772271334735148066573255212352428272/
         (49*x^49) + 
        1462382792548886292277201220223525127922094387214538150683/(2*x^48) + 
        2210906465243341316253011318244301351985195264903643979968/
         (47*x^47) + 69648371813211777858003291333085011621657758712842056176/
         (23*x^46) + 2925944145952696488909000826536114831732706692338536736/
         (15*x^45) + 138309737092213489709236746095091999173427577596219684/
         (11*x^44) + 34875544296772918986753132183285403740357492677757792/
         (43*x^43) + 366492156826894590279428927870980020352682865470920/
         (7*x^42) + 138676145740393929326816113858191896484558798262224/
         (41*x^41) + 218687012456782195064661741140790754140758409327/x^40 + 
        183968384029601987304383513624005155028902682208/(13*x^39) + 
        17414916551116930034573631625664905414006333992/(19*x^38) + 
        2198616469901535119366263084933522646050093776/(37*x^37) + 
        11568673988343137157406576244783745954511034/(3*x^36) + 
        8768071917376927578465000500808415796881776/(35*x^35) + 
        276977536002701174717152220251015317596220/(17*x^34) + 
        11669783369892898740889357637970656807864/(11*x^33) + 
        553326247347450157060983450291199127739/(8*x^32) + 
        139976672676040226651628908279296104768/(31*x^31) + 
        1476000272774126103001114723248725808/(5*x^30) + 
        560529976554101531840378757420373152/(29*x^29) + 
        8873437440638060475336003272667804/(7*x^28) + 
        249843741511753312344062069569568/(3*x^27) + 
        71262650964596897925812916385608/(13*x^26) + 
        9038837413978572367375695313008/(25*x^25) + 
        23899099105448290077132515611/x^24 + 36421276879750052258793283488/
         (23*x^23) + 105196867530756154255559640/x^22 + 
        49058237160886400714421552/(7*x^21) + 468362632310454609579486/x^20 + 
        596763202257492985178352/(19*x^19) + 6343040785363708213876/
         (3*x^18) + 2430003647422716599976/(17*x^17) + 38840219263115786427/
         (4*x^16) + 3315968511686327072/(5*x^15) + 319038650671999800/
         (7*x^14) + 3154592852197872/x^13 + 220162358759222/x^12 + 
        170680881984432/(11*x^11) + 5532294945708/(5*x^10) + 
        80040024872/x^9 + 11790223035/(2*x^8) + 3111083856/(7*x^7) + 
        34585708/x^6 + 14084808/(5*x^5) + 246075/x^4 + 24072/x^3 + 2838/x^2 + 
        468/x)*Log[x]^2 - (38*Log[x]^3)/3) - 8*Pi*Zeta[3]), 
 eps^4*(Pi^3*(901927339991389580266952069177012268367252328425487485562512/
       (27*x^54) + 
      118184597807254265917402938679018692009252780686586677630752/
       (53*x^53) + 1937555774053480178591409391161060506807669804815471459476/
       (13*x^52) + 508717859002119620135765978152462292730180076721159357152/
       (51*x^51) + 3342455397273015042146288601770762346689282487056709352/
       (5*x^50) + 2198353446741024288913479005050507713263244749284962352/
       (49*x^49) + 6030869517317667251858089378571562529880287059967009/
       (2*x^48) + 9540393011733210058302835165535025846884808458213824/
       (47*x^47) + 314784807518814539070999086977766407174886323765200/
       (23*x^46) + 41595468767434409546990716926450008314017716986912/
       (45*x^45) + 687918457218594228327438274081397519970744822868/
       (11*x^44) + 182272906885079921331429274266787083038171252256/
       (43*x^43) + 6045314907744049170756352659792703908664474424/(21*x^42) + 
      803168710787453735909676151185695915361196048/(41*x^41) + 
      20038194443590740233231499823196824383519991/(15*x^40) + 
      10682326875259816939466172346339329469692448/(117*x^39) + 
      118840761775538164060449056378648982505864/(19*x^38) + 
      47680498191383168708509608016622457099568/(111*x^37) + 
      798585263384824098745391801473996823606/(27*x^36) + 
      14295314898682566378996509536501952240/(7*x^35) + 
      2404094906947258136579984666797916804/(17*x^34) + 
      108055784902164035906551844358088328/(11*x^33) + 
      5476809534116341170004275108060805/(8*x^32) + 
      4452713261036702496370659988437184/(93*x^31) + 
      151245206791816022088191337464848/(45*x^30) + 
      6869569351627661423754382106592/(29*x^29) + 
      352105006254680124725848562372/(21*x^28) + 
      96573062141963199652875158560/(81*x^27) + 1107599492903370192091342376/
       (13*x^26) + 153027791932370739768885168/(25*x^25) + 
      1326962796255494324329571/(3*x^24) + 739789247853264977707744/
       (23*x^23) + 25906000878004710818728/(11*x^22) + 
      3648585961530606940880/(21*x^21) + 64620674415274144762/(5*x^20) + 
      18434482076098895408/(19*x^19) + 662248508008848292/(9*x^18) + 
      95957669842532632/(17*x^17) + 1754370286231173/(4*x^16) + 
      518702064545824/(15*x^15) + 19406687453912/(7*x^14) + 
      8838103191376/(39*x^13) + 170552682578/(9*x^12) + 
      17911130352/(11*x^11) + 433840556/(3*x^10) + 361401736/(27*x^9) + 
      2612869/(2*x^8) + 957200/(7*x^7) + 47116/(3*x^6) + 10168/(5*x^5) + 
      911/(3*x^4) + 472/(9*x^3) + 10/x^2 + 4/(3*x) + (4*Log[x])/3) + 
    Pi*(-52617002276861140007767791812798434420373689451987074749615754111741\
9929640641559747990925416511762/(1299254376518194012184332671945648935625*
        x^54) - 4435925560890705913360794200272131862068294163669628055381741\
95794871418578249217929517531732399769/
       (16435835199246618903105508780086110403750*x^53) - 
      69472009281813225539819893363901536391219833319095220918247118613333435\
90214746381069810950177/(3857774036301603679212496885424404320*x^52) - 
      71124150597394894138757859895515791715150227480328468454240354787424490\
55048258105556243892796/(59118532407266162151393431837934080625*x^51) - 
      12438461618074482823001934241910100140780383132018987206437139133677696\
63650549821364147723609/(154558254659519378173577599576298250000*x^50) - 
      47409712093435514881345211237161374858765661688066848667223727444535459\
58675143208599780759/(8794863265141683325748093085567423000*x^49) - 
      78832992997443581443708094401235518269035841371655155675152557517489843\
8924776581980723787/(21802176657277509019097313638191296000*x^48) - 
      54012512647554778018359961838378361064109459810885590275817198708298550\
1663307425764128/(222374631704002370637494301431204625*x^47) - 
      29945393937871857973828425986803515341786419283926504166148269524059000\
293234157142/(183257789589921720926422974008205*x^46) - 
      35463822485393364680126345324684036776001018319563552835739768393153682\
875043918/(3220875397032635036357791025625*x^45) - 62930058674491982779680149\
846642839790185058569676399658991941664135115446166939/
       (84681188216304933005278416891000*x^44) - 1808715406848808725696922256\
44805538553709935586999527314575661944391943031846692/
       (3599912785422690390599392699877625*x^43) - 25885874674094721202390474\
994259220401202990659379346430229647013413005707283/
       (7606693095589218378516331563000*x^42) - 45727028122367340146576269239\
80787969436657691057957393434411091889888011/(19801550280581457366296482164*
        x^41) - 1873854717016876576581978870123781626669900404105787013375439\
18877163801/(11934329663409485528916720000*x^40) - 
      10114100381649103689871064830145194638107779902515890433831561020073432/
       (9454226780232201817438714125*x^39) - 
      240925662212122505425240071695410929117264088413490214983436820107/
       (3298177840653131630015250*x^38) - 
      11800197232892672256606926841130442818720064476242314664327080476192/
       (2360367009909524070480650625*x^37) - 
      2301403369698357199095935735555685146600556821744152195831022849/
       (6710221495804226129730000*x^36) - 
      4274684178172826293721665495059337619944898295416641821441362/
       (181217401507058576034375*x^35) - 
      31615181970550960748527783945144674326095506816005761403869199/
       (19434789665625573457218000*x^34) - 
      24966263816275665188214801124535218587093393204199687659181/
       (221919743586728001414600*x^33) - 
      223909549893306220782194165278055733267192056338196950905053/
       (28692653716263822405120000*x^32) - 
      81639306250731309723199923161898728934819621157159335616/
       (150338987132617308650625*x^31) - 
      37311477157171985823511806320656191158681748491761972/
       (984059027587539028125*x^30) - 
      336987614038479729835350203220208809365930852389276/
       (126834274666838363625*x^29) - 
      221603766768823141539353588671854367906032511981/
       (1185707270656408500*x^28) - 
      528267749752335366142019055609838998840120292168/
       (40017620384653786875*x^27) - 
      297028398113866259792162550423864338383018109/(317164496266117500*
        x^26) - 79863753059823267067797536922825088407580733/
       (1196404534731656250*x^25) - 
      125546585903864964411569875400296430582477/(26252533790683200*x^24) - 
      2527832481484173312926395191026243021968/(7337947813020825*x^23) - 
      4471305849503240859952606074056497331/(179121435067575*x^22) - 
      8084926280055354024995615918317681/(4441027315725*x^21) - 
      5278005091388814188622105091951531/(39475798362000*x^20) - 
      144719014554696464204926882578604/(14625783293121*x^19) - 
      47238322792357849441106665681/(63970476570*x^18) - 
      11201177309505234089514505417/(201388537350*x^17) - 
      1465574936822941299490958533/(346291545600*x^16) - 
      94406116173096783376544/(289864575*x^15) - 40053556420484840078158/
       (1578151575*x^14) - 7557631844092856731586/(3768239475*x^13) - 
      1325259087974697661/(8232840*x^12) - 82657209864097576/(6288975*x^11) - 
      1084619244157159/(992250*x^10) - 16538127969508/(178605*x^9) - 
      124724497843/(15680*x^8) - 52530783824/(77175*x^7) - 
      12234557/(225*x^6) - 1097524/(375*x^5) + 23233/(72*x^4) + 
      5320/(27*x^3) + 57/x^2 - 8/x + 
      (3957933036266786321843914029233994751128968467792108404698204665905078\
718643282048/(7293968232855298169175*x^54) + 57599192038045356807360034246101\
254697161670637486807149117435638203875423322592/(1590865499347040341425*
          x^53) + 13698841010617250682577422113319588634715375683064564532408\
07324495719369422/(566345852384136825*x^52) + 
        467342201243594745214328419622318546438413111907657173291748791816634\
1207296/(28883638471590978075*x^51) + 
        748541786943038910033707923577208370692874728703404535310626233118190\
756/(69066567363919125*x^50) + 
        263143206676052109273964999162700960407216069075239531012848199956163\
7544/(3619688708716004925*x^49) + 
        284474033745265135713544372850717698393704303198500768603720783870828\
539/(5825271624522550200*x^48) + 
        791234557080473722171083047294925721876771025613894287860036415724113\
92/(24083183151382580225*x^47) + 
        2700603480699634312292002968286538797845287400524209913554791028864/
         (12198790971422055*x^46) + 
        5075099492820568232043110849479032312510757714702567746042054479744/
         (339648611495279625*x^45) + 
        893045105792061706701268873366598580674460220569051052308460888/
         (883970360247975*x^44) + 
        96238611801143077985503909198015109497112696584095760873354801472/
         (1406396843154528225*x^43) + 
        24725097018416483392610021824573203995052642126736035710860402/
         (5324379611726175*x^42) + 
        1406742731542975797000174380523140236977889394119957799369756/
         (4455093144505575*x^41) + 
        20527794938484287083123851751468586230778945850769879354853/
         (954094903047000*x^40) + 
        1366751259507326828594934479481750067763104021639763636608/
         (930242530470825*x^39) + 
        3666898893524336301438178554408040448436905432463048952/
         (36463971869325*x^38) + 
        42624609697721138464525272564702336355185356706263123956/
         (6177764497229325*x^37) + 
        77101659059588209645510429632295608480687518122077929/
         (162453997005300*x^36) + 
        38297683849116492457365117094218397686241427084544/
         (1169936192425*x^35) + 
        115801376939377638652592950953919786700669307415423/
         (51142924983150*x^34) + 
        7797969954570993497378246070634188373140398750879/
         (49638721307175*x^33) + 
        6102212378476568957690647583936536760427832043/(558081363840*x^32) + 
        106829944494650734963275714403127742707747559424/
         (139890941865675*x^31) + 
        116884465230750132422055107034166013877589888/(2183521465125*x^30) + 
        5300636031697677803770534701677363250031232/(1407158277525*x^29) + 
        9352885246831892645019839070533272844728/(35137127025*x^28) + 
        170708385952503921519680363130391843072/(9035261235*x^27) + 
        3256747034401728725375553176247252856/(2416839425*x^26) + 
        122456782398597467916020677576018192/(1267573125*x^25) + 
        4661506422395269529932011159289157/(669278610*x^24) + 
        61721596046465281570576137183744/(122169905*x^23) + 
        5904027983565346288480874784032/(160044885*x^22) + 
        829006891680924705074948542376/(305540235*x^21) + 
        9755718173828630219162613607/(48498450*x^20) + 
        4159024695877794766034016704/(276441165*x^19) + 
        7830975976085677856834249/(6891885*x^18) + 125484188508732374226106/
         (1446445*x^17) + 3221593923619562780563/(480480*x^16) + 
        118335116011590582784/(225225*x^15) + 1465331860853819808/
         (35035*x^14) + 1985329162904580832/(585585*x^13) + 
        2917728646006046/(10395*x^12) + 302687978297792/(12705*x^11) + 
        656293900426/(315*x^10) + 178554954068/(945*x^9) + 
        5017838143/(280*x^8) + 264079744/(147*x^7) + 8660552/(45*x^6) + 
        553976/(25*x^5) + 16159/(6*x^4) + 928/(3*x^3) + 10/x^2 - 24/x)*
       Log[x] + 
      (-300642446663796526755650689728432732177032714022897886633984/
         (3*x^54) - 
        354553793421762797752208816049601126144982844958819848247296/
         (53*x^53) - 
        5812667322160440535774228174274714444485984002125188442496/
         (13*x^52) - 
        508717859002119620135765978418868195974676378075827650560/(17*x^51) - 
        50136830959095225632194329127452779745903430640663137536/(25*x^50) - 
        6595060340223072866740437066106747657751448053315744256/(49*x^49) - 
        9046304275976500877787134335985136039249551774183976/x^48 - 
        28621179035199630174908508748007358230994926471872512/(47*x^47) - 
        944354422556443617212997671728748663583808303472640/(23*x^46) - 
        41595468767434409546990786144730866682958630100992/(15*x^45) - 
        187614124695980244089302540590625763848893540864/x^44 - 
        546818720655239763994301097906531296625459898368/(43*x^43) - 
        6045314907744049170756912296621441205694556864/(7*x^42) - 
        2409506132362361207729878022718785329526845824/(41*x^41) - 
        20038194443590740233258376625380158427635396/(5*x^40) - 
        10682326875259816939520606376077727533723648/(39*x^39) - 
        356522285326614492188239789784640208872192/(19*x^38) - 
        47680498191383168712001869145293709519232/(37*x^37) - 
        798585263384824098966648071612415213208/(9*x^36) - 
        214429723480238495909320198680854974464/(35*x^35) - 
        7212284720841774438192995475634327152/(17*x^34) - 
        324167354706492112532607822418442144/(11*x^33) - 
        8215214301174512213162447897738841/(4*x^32) - 
        4452713261036703427227366498959360/(31*x^31) - 
        151245206791816140352772902326272/(15*x^30) - 
        20608708054883044405796145401856/(29*x^29) - 
        352105006254683949071148942592/(7*x^28) - 
        96573062141967093531726454784/(27*x^27) - 
        3322798478710606494806975232/(13*x^26) - 459083375797365040519531008/
         (25*x^25) - 1326962796258181624636496/x^24 - 
        2219367743576261794578432/(23*x^23) - 77718002636118231419904/
         (11*x^22) - 3648585961889445523840/(7*x^21) - 193862023314745698696/
         (5*x^20) - 55303446298987213824/(19*x^19) - 220749503677964464/
         x^18 - 287873014194810336/(17*x^17) - 2631555579616857/(2*x^16) - 
        518702167957504/(5*x^15) - 58220102478336/(7*x^14) - 
        8838123992576/(13*x^13) - 170554034656/(3*x^12) - 
        53734801920/(11*x^11) - 2169387536/(5*x^10) - 361498976/(9*x^9) - 
        3922521/x^8 - 2878464/(7*x^7) - 47424/x^6 - 31008/(5*x^5) - 946/x^4 - 
        512/(3*x^3) - 36/x^2 - 8/x)*Log[x]^2 - (2*Log[x]^3)/3 - 
      12*Zeta[3])) + eps^5*((137*Pi^5)/180 + 
    Pi^3*(1553858641913854642055591153018363611135853394954343280832814905662\
422084469537001001/(1663024757091007982571900*x^54) + 
      86817254091580092842547225256464610545389678488181754095933355385236284\
2196593429/(13950666686581738378650*x^53) + 278647319542487319184455720366339\
33736152248246537001851254845264927332149382353/(6714596425866326197200*
        x^52) + 3041167416069886357194890104194190086384079658209421312810321\
86204070689770217/(1097578261920457166850*x^51) + 119599379941607871271598765\
409366374529913821076724572273906238679231952697053/(6456342717179159805000*
        x^50) + 2353988708468987535200451680082498643555243151147134164556063\
2460266027290453/(18981647588506729826700*x^49) + 
      44169712806190509456198215539014813881790178949918835740508789013204008\
2189/(5312647721564565782400*x^48) + 
      12099124016444011956701012401311465087397804215280060583580932573530709\
39/(216748648362443222025*x^47) + 
      2033057878345992493457225459737541556470873852318791653989988444004817/
       (5416263191311392420*x^46) + 
      669768586543401611119454983174330996842243642305757184237503914732921/
       (26492591696631810750*x^45) + 
      29454612810851296130170990284268394338535028361639642634518675357799/
       (17269244957804439600*x^44) + 
      972706031087785066238537290051321192972028640353864960416459241051/
       (8438381058927169350*x^43) + 
      2992025600888477266938435166842126321894059659744558630119288607/
       (383355332044284600*x^42) + 
      11655465932203951022865682912938785560340837232979981634852281/
       (22013401419909900*x^41) + 
      443769514664591487604049391609011084260664319475270865943809/
       (12329841823992000*x^40) + 
      95791344566439718265762527328236564719129384250281342622303/
       (39070186279774650*x^39) + 
      620086491000344488220996158019881008832306992879244741/
       (3704411680200*x^38) + 
      5938614598996570384500748776170293454715877815631246219/
       (518413803963300*x^37) + 
      47140256904176685400836126528962460308132218948112581/
       (59983014278880*x^36) + 
      28248074076135890844419207412787709949068262081809/
       (522552145500*x^35) + 
      20709329877190914241224519247719669450133394560331/
       (5553982803600*x^34) + 
      23639119655064696119961678019501381456502264328761/
       (91640716259400*x^33) + 
      574443663710308740113378208047287863425460889199/
       (32089678420800*x^32) + 
      523090253849540063738135928917617941352562208254/
       (419672825597025*x^31) + 163004524314986180045295482080653544017644149/
       (1871589827250*x^30) + 25788178836335560236953721467234738140714333/
       (4221474832575*x^29) + 362795264783073819955907848711347971635891/
       (843291048600*x^28) + 12372394992369564376001501763175768569923/
       (406586755575*x^27) + 2726780955888577602597916423362980489/
       (1260959700*x^26) + 2584263862378948980358596654591041191/
       (16731965250*x^25) + 50904170619093462562342723926430423/
       (4589339040*x^24) + 120928027933307678750153597002327/
       (150915765*x^23) + 111895120058889737831634675390547/
       (1920538620*x^22) + 7821202577213098102127051627747/
       (1833241410*x^21) + 366464041103722312871837891113/(1163962800*x^20) + 
      38869343631289270988163871457/(1658646990*x^19) + 
      291268812197644249345139093/(165405240*x^18) + 110537634867136469324251/
       (826540*x^17) + 7407880090633556975431/(720720*x^16) + 
      541015263729136197146/(675675*x^15) + 13315709493623362577/
       (210210*x^14) + 8961565663914109349/(1756755*x^13) + 
      9512451791900041/(22680*x^12) + 1347091287138469/(38115*x^11) + 
      57978780081511/(18900*x^10) + 4696632480697/(17010*x^9) + 
      10921461571/(420*x^8) + 5715998446/(2205*x^7) + 74817797/(270*x^6) + 
      480359/(15*x^5) + 35491/(9*x^4) + 12646/(27*x^3) + 68/(3*x^2) - 
      80/(3*x) + 
      (-6313491379939727061868664484243228842652689205800015486107304/
         (27*x^54) - 
        827292184650779861421820570755221685750973548622616712641104/
         (53*x^53) - 
        13562890418374361250139865738259345701664184398321429227010/
         (13*x^52) - 
        3561025013014837340950361847200439000733508687725449646768/
         (51*x^51) - 
        116985938904555526475120101078791906225052252602786910196/(25*x^50) - 
        15388474127187170022394353043846091412502998879238212664/(49*x^49) - 
        84432173242447341526013251478753736914610099629027101/(4*x^48) - 
        66782751082132470408119846700645561043250409390368608/(47*x^47) - 
        2203493652631701773496993677310273090567395821719240/(23*x^46) - 
        291168281372040866828935053094290487382594475465424/(45*x^45) - 
        4815429200530159598292070105945231113532812840226/(11*x^44) - 
        1275910348195559449320007132385204589185689789392/(43*x^43) - 
        6045314907744049170756392633851899429880908884/(3*x^42) - 
        5622180975512176151367874653160154338102248616/(41*x^41) - 
        93511574070090121088422624775646291804465093/(10*x^40) - 
        24925429375606239525430141146414835106620912/(39*x^39) - 
        831885332428767148424292164758658421100148/(19*x^38) - 
        111254495779894060320437795560230941968936/(37*x^37) - 
        621121871521529854592041193931909662227/(3*x^36) - 
        71476574493412831900324751388065134792/(5*x^35) - 
        16828664348630806960802066246792180418/(17*x^34) - 
        2269171482945444756444064876191943468/(33*x^33) - 
        76675333477628776685497208336616359/(16*x^32) - 
        10389664275752305980007657724773792/(31*x^31) - 
        117635160838079134861070016076072/(5*x^30) - 
        48086985461393639988702841259824/(29*x^29) - 
        117368335418226799297790006034/x^28 - 225337144997914781503183919344/
         (27*x^27) - 7753196450323673997728221316/(13*x^26) - 
        214238908705327463050201752/(5*x^25) - 18577479147579607840920919/
         (6*x^24) - 5178524734975599320863408/(23*x^23) - 
        181342006146383658891716/(11*x^22) - 8513367243631222625880/
         (7*x^21) - 452344720918406224069/(5*x^20) - 129041374544474022456/
         (19*x^19) - 4635739557574460594/(9*x^18) - 671703689675597164/
         (17*x^17) - 24561184107416487/(8*x^16) - 3630914503526608/
         (15*x^15) - 135846818863484/(7*x^14) - 20622244246744/(13*x^13) - 
        132652161565/x^12 - 125378147608/(11*x^11) - 5061503946/(5*x^10) - 
        843286924/(9*x^9) - 36582311/(4*x^8) - 6701544/(7*x^7) - 
        329966/(3*x^6) - 14252/x^5 - 4263/(2*x^4) - 1108/(3*x^3) - 71/x^2 - 
        10/x)*Log[x] - (23*Log[x]^2)/6) - 
    8*Pi*(-2071482040961453410801543584860/(9*x^54) - 
      3136262529306125724764953838760/(53*x^53) - 
      197883231015743646919693516017/(13*x^52) - 
      66601475811124075338667073352/(17*x^51) - 25222836136391048333703124314/
       (25*x^50) - 12738806129490428451365214300/(49*x^49) - 
      536255584488858242368466925/(8*x^48) - 812850570172585125274307760/
       (47*x^47) - 102698862360514787333044260/(23*x^46) - 
      1153638014306149015218568/x^45 - 3281063172710606398620225/(11*x^44) - 
      3318776542511877736535400/(43*x^43) - 19987029597760608217230/x^42 - 
      212392290424395860814420/(41*x^41) - 5375360436666808823081/(4*x^40) - 
      13608507434599516007800/(39*x^39) - 1723155162173315338650/(19*x^38) - 
      873065282167813104916/(37*x^37) - 110628135069209194801/(18*x^36) - 
      8013305558333060388/(5*x^35) - 7113260368810144185/(17*x^34) - 
      1203238072336044290/(11*x^33) - 916312070471295267/(32*x^32) - 
      232714176627630544/(31*x^31) - 29566145391215356/(15*x^30) - 
      15033633249770520/(29*x^29) - 136583760727865/x^28 - 
      973469712824056/(27*x^27) - 123979633237026/(13*x^26) - 
      63205303218876/(25*x^25) - 2687300306925/(4*x^24) - 
      4116715363800/(23*x^23) - 526024740930/(11*x^22) - 
      89709645740/(7*x^21) - 6892326441/(2*x^20) - 17672631900/(19*x^19) - 
      756261275/(3*x^18) - 1166803110/(17*x^17) - 300540195/(16*x^16) - 
      5170584/x^15 - 10029150/(7*x^14) - 5200300/(13*x^13) - 
      676039/(6*x^12) - 352716/(11*x^11) - 46189/(5*x^10) - 24310/(9*x^9) - 
      6435/(8*x^8) - 1716/(7*x^7) - 77/x^6 - 126/(5*x^5) - 35/(4*x^4) - 
      10/(3*x^3) - 3/(2*x^2) - x^(-1) + Log[x]/2)*Zeta[3] + 
    Pi*(-104/x + (-6683129459693889342026297237697801479976674470862168926318\
3473939044489649367474597/(26397218366523936231300*x^54) - 
        145597976902607861288447123327397844165868017798311574808816163210572\
7129789736967/(8636126996455361853450*x^53) - 8385946990183587727856091143149\
010006427361676120432260860048805598377900986843/(746066269540702910800*
          x^52) - 16471104131693658111354892636650634966287978745030530035433\
2784659323102531967/(219515652384091433370*x^51) - 10793709890103532505327359\
6112255709913788838801357106985670003519618676768141/(2152114239059719935000*
          x^50) - 70800051527803933056500209410168877657625222079070449321265\
78874926240803799/(2109071954278525536300*x^49) - 
        132819024977541597977841139659588733605929977974982718735386594233222\
404387/(590294191284951753600*x^48) - 
        109122721808233013734443886967781276582472400787022731819693220266075\
8171/(72249549454147740675*x^47) - 
        122214214718281303623174519793530353970139003748277694628166669633535/
         (120361404251364276*x^46) - 2012640977122447413676317476725689885073\
08342705159008244200551542803/(2943621299625756750*x^45) - 
        26546857946392343213151776479183606127041285798335809012397690218071/
         (5756414985934813200*x^44) - 
        292155806428880662751016064509190867634650032175154818995649934793/
         (937597895436352150*x^43) - 
        2695324436667479466227288422277270953432426792399285653161180263/
         (127785110681428200*x^42) - 
        13726809431220423556212144292940675418205593175676865897661381/
         (9595585234319700*x^41) - 
        192378719717115900019629944214227528518472243126949069087899/
         (1978863502616000*x^40) - 
        9580453972209825607322501385008250668834908177700381802983/
         (1447043936287950*x^39) - 
        182040584675930337042208573385482326616707402004020501779/
         (402840070175400*x^38) - 
        84885852029007476454805149253066929925357501396144546901/
         (2745673109879700*x^37) - 
        918570020844377237666519324533600177314998522468348699/
         (433210658680800*x^36) - 
        2047008667441853848793249992622034317974537560166759/
         (14039234309100*x^35) - 
        457061821677964611541976476594263657821799136724491/
         (45460377762800*x^34) - 
        92038891899185692796582415328955429515257794807779/
         (132369923485800*x^33) - 
        38697309631243123052464560848275059949182277981/(802241960520*x^32) - 
        4014318646172775757244585244420376696762579462/(1195649075775*x^31) - 
        113794133886017075144401618093447852639842539/(485226992250*x^30) - 
        7712620273495589165510207279063101326036479/(469052759175*x^29) - 
        36153747088416517979469626791721571223651/(31233001800*x^28) - 
        2218416419545217948163968305236484869767/(27105783705*x^27) - 
        56202467916639533527566375080554795919/(9667357700*x^26) - 
        3858098235171500303270700464291597713/(9295536250*x^25) - 
        21269142863661997778275153311761155/(713897184*x^24) - 
        367950177742567009280919988025083/(171037867*x^23) - 
        6672470939572540438145678275789/(42678636*x^22) - 
        24534019950860921990128380695/(2144142*x^21) - 
        109147056162214186578470713431/(129329200*x^20) - 
        11570106321719413133582909611/(184294110*x^19) - 
        86648303029146615826027979/(18378360*x^18) - 295760282511972623605189/
         (826540*x^17) - 275103410856781977713/(10010*x^16) - 
        14601447559275557626/(6825*x^15) - 911567925717566093/(5390*x^14) - 
        126490689716469211/(9295*x^13) - 4426978081787243/(3960*x^12) - 
        11388265526893/(121*x^11) - 5713189368563/(700*x^10) - 
        4161698353613/(5670*x^9) - 2418046206/(35*x^8) - 337582594/(49*x^7) - 
        22148843/(30*x^6) - 2149311/(25*x^5) - 10792/x^4 - 12158/(9*x^3) - 
        96/x^2 + 64/x)*Log[x]^2 + 
      (5411564039948337481601712415091074358776974318304146523563112/
         (27*x^54) + 
        709107586843525595504417632088748043858945270835089850365392/
         (53*x^53) + 
        11625334644320881071548456347889818118919489181184731831602/
         (13*x^52) + 
        1017435718004239240271531956615731472578939171689431723280/
         (17*x^51) + 
        100273661918190451264388658170829439037170033502315860692/(25*x^50) + 
        13190120680446145733480874089750808217201467935414107512/(49*x^49) + 
        72370434207812007022297073794121780832566010246026933/(4*x^48) + 
        57242358070399260349817014786512815886706102029385824/(47*x^47) + 
        1888708845112887234425995001127956125451658830131080/(23*x^46) + 
        27730312511622939697993838202520339352822166424528/(5*x^45) + 
        4127510743311565369964644956116524435987662498258/(11*x^44) + 
        1093637441310479527988591133224587553658464678736/(43*x^43) + 
        12090629815488098341513358229218934663864045028/(7*x^42) + 
        4819012264724722415459048071136156006184310248/(41*x^41) + 
        240458333323088882798966135493645230911047727/(30*x^40) + 
        64093961251558901636987553182120370042263888/(117*x^39) + 
        713044570653228984370735729028702699948884/(19*x^38) + 
        286082989148299012263280562050084126066232/(111*x^37) + 
        4791511580308944593246747754328445305243/(27*x^36) + 
        428859446960476991631663267667271873208/(35*x^35) + 
        14424569441683548852675123055234840354/(17*x^34) + 
        1945004128238952663163266211150209964/(33*x^33) + 
        65721714409396096178112799063085283/(16*x^32) + 
        26716279566220218236222432717450720/(93*x^31) + 
        907471240750896546455183501804072/(45*x^30) + 
        41217416109766038699481458235312/(29*x^29) + 
        2112630037528094133563642705002/(21*x^28) + 
        579438372851792826493230488144/(81*x^27) + 
        6645596957420799724169827044/(13*x^26) + 918166751594519396694999096/
         (25*x^25) + 5307851185028247664701109/(2*x^24) + 
        4438735487138801204610864/(23*x^23) + 155436005270483047036708/
         (11*x^22) + 21891515770439576685640/(21*x^21) + 
        387724046572055343717/(5*x^20) + 5821415396792929192/x^19 + 
        3973491058640747602/(9*x^18) + 575746024500276972/(17*x^17) + 
        21052444136034531/(8*x^16) + 1037404249738608/(5*x^15) + 
        116440171526172/(7*x^14) + 53028691952456/(39*x^13) + 
        1023320827741/(9*x^12) + 107468428120/(11*x^11) + 
        13015863326/(15*x^10) + 2168750756/(27*x^9) + 31369443/(4*x^8) + 
        5751208/(7*x^7) + 283774/(3*x^6) + 61596/(5*x^5) + 11177/(6*x^4) + 
        2972/(9*x^3) + 67/x^2 + 38/(3*x))*Log[x]^3 + (5*Log[x]^4)/4 + 
      Log[x]*(159454504716816334234559498418613887046587546044441739316487266\
822843898527552463241672530154755959803829273/
         (22762562491338321853593999324678249005256540000*x^54) + 
        775745708375720333146747581402443705144385824427159309061801718925686\
7590399099772020773631841122453/(16673744512668950517365551442291055210000*
          x^53) + 76633013868354450953142596647684277711391987636179792877605\
72375614952943936779623741428554944342343/
         (247724204188224407686573907142609963120000*x^52) + 
        216190327423104989124038603211655066102459667883253696438691307075646\
13723047024685607927893805179/(10498283582050820696119050908109182910000*
          x^51) + 22884982937677925170568214804042977908359980181009410797802\
1521161522488396022968696946082235335501/
         (1667374451266895051736555144229105521000000*x^50) + 
        130904080517318082205992765984067830873300552524264472082097685415618\
515393890001854552513056531/(14291781010859100443456186950535190180000*
          x^49) + 14737485875415773428977786527361959574274423189504975220426\
2193956164693239108018878638581923/(240788167259121383392733230475847360000*
          x^48) + 15771994547613505803996505138853334637231532022422189958289\
79872924037884236619633836067/(38510694913824129759900480045202500*x^47) + 
        583395772365718964148442840937856692886672627283676204968574933860149\
7150065454479240997/(2125790359243091962746506498495178000*x^46) + 
        191501747167992122589753849638640526176822251368267645154464338148952\
5708631041604047117/(10397887626732515035173129612204675000*x^45) + 
        839038676723120646607701463016780244238542814569264379246655031446086\
93021140303963613/(6777882304833046837742484487955640000*x^44) + 
        134038266036065902847084215418516134672318120469158407587524527882525\
910092949/(160832819634631386933145455000*x^43) + 196658264454751631880659381\
325783602088706757557431783785191889905548011638757153/
         (3499078823971040454117512518980000*x^42) + 188179521657536228152244\
238443035960341722757778534485135371991012625181063/
         (49560619018881057960362490000*x^41) + 54263180680168233621442948015\
095615132315082579210635686653142451200736457/(211145832506475513203911200000*
          x^40) + 18948876990281106025699413995095754522369178384684400748080\
036997403237274/(1087236079726703209005452124375*x^39) + 
        167290299546510192891550891314822602624866047434500369570877347147114\
8481/(1412477642038110151870330965000*x^38) + 
        34130500756410089158414428148375556245889744293560610978921984937/
         (423140951467019742957000*x^37) + 1291585186334631535631501479250004\
04817442490183627618041927588276037/(23458934349331574549536080000*x^36) + 
        914419480561147519498060714526040589960323424542716820829494023/
         (2427341132830179240675000*x^35) + 
        190844290170341317594140037665003930534033346673643226240871469167/
         (7385220072937717913742840000*x^34) + 
        12740310468890853208235171535529547054031313040880023560136079451/
         (7168007717851314445691580000*x^33) + 
        5462496986242269849713027999471445986349421256525863873481077/
         (44556380530544301138720000*x^32) + 
        51351710499354189013226946473314696873207572260392703459/
         (6054306017348097258750*x^31) + 
        299388832575600688306329841611097173844570375030051475929/
         (508561705457240169735000*x^30) + 
        1377372430671115040774884138671513152714370839304199/
         (33595039335264907500*x^29) + 
        16174383108535891234267565558403063650636688128506783/
         (5643966608324504460000*x^28) + 
        20267482114737353914318306131020659845151055057713/
         (100785118005794722500*x^27) + 
        183367945655951482769613905894045507756848065821/
         (12940311447657594000*x^26) + 
        499202066733048406591663557474878644621726283/(497704286448369000*
          x^25) + 10025303582890764592961004775008452119128239/
         (140528269114833600*x^24) + 3116233394447054434776691104949651219/
         (610934974650*x^23) + 273300462485507794899563304529639933301/
         (745145169881112*x^22) + 27756954165095340777749129145139385327/
         (1045992551303700*x^21) + 21822697532394379820299416854171003147/
         (11290078331532000*x^20) + 16634331777440608148826844952993/
         (117279207045*x^19) + 177201317145220171547955417586417/
         (16888205814480*x^18) + 22422315366914302671321207/(28628600*x^17) + 
        1277994554531615332840326803/(21643221600*x^16) + 
        45670150014122287682323277/(10145260125*x^15) + 
        2193667918688245220058559/(6312606300*x^14) + 653321607539548628039/
         (24012450*x^13) + 623744782253470606999/(288149400*x^12) + 
        5801453282647807/(33075*x^11) + 4114206647686447/(283500*x^10) + 
        81296050774667/(66150*x^9) + 522500468233/(4900*x^8) + 
        2122379302/(225*x^7) + 111913483/(135*x^6) + 194662/(3*x^5) + 
        16658/(9*x^4) - 1208/x^3 - 496/x^2 + 48*Zeta[3]) + 
      (-393/2 + 240*Zeta[3])/x^2 + (78232/81 + 1440*Zeta[3])/x^3 + 
      (8576477/864 + 8760*Zeta[3])/x^4 + (799927003/11250 + 60000*Zeta[3])/
       x^5 + (1666263958/3375 + 468080*Zeta[3])/x^6 + 
      (28486945190509/8103375 + 4092480*Zeta[3])/x^7 + 
      (1684219472591863/65856000 + 39160860*Zeta[3])/x^8 + 
      (16864374406454363/91854000 + 401449440*Zeta[3])/x^9 + 
      (6004709353242999839/5000940000 + 4338036048*Zeta[3])/x^10 + 
      (6619503066329944744733/1220312709000 + 48847254720*Zeta[3])/x^11 + 
      (-23549936777922911624683/998437671000 + 568504435000*Zeta[3])/x^12 + 
      (-907141667824010074469950919/731189187729000 + 6798524915520*Zeta[3])/
       x^13 + (-29645734094137671244510588621/1137405403134000 + 
        (582200222451360*Zeta[3])/7)/x^14 + 
      (-825628804931676631572825801023/1827972969322500 + 
        1037403922268288*Zeta[3])/x^15 + 
      (-1804485212664420167671759587670103/249579242744832000 + 
        13157776395383310*Zeta[3])/x^16 + 
      (-4023683568689490695324822857989829349/36189423495297072000 + 
        169337061682579680*Zeta[3])/x^17 + 
      (-576585837362508245964861849590920937927/344863918014007392000 + 
        (6622485049838031920*Zeta[3])/3)/x^18 + 
      (-92936888993494593981780610094122936178615099/
         3745250888291954777736000 + 29107076925055872960*Zeta[3])/x^19 + 
      (-960501919904575035903060973843438893260208679/
         2628246237397863001920000 + 387724046353798339752*Zeta[3])/x^20 + 
      (-3168482304703605220813660594384513611867832763/
         591355403414519175432000 + (36485859611717683579200*Zeta[3])/7)/
       x^21 + (-339833155081487973399278256385521235745709336421/
         4336606291706473953168000 + (777180026319100334924640*Zeta[3])/11)/
       x^22 + (-20517684377553909661627740603615179409232740001883/
         17921322010712850397668000 + 964942497192751335507840*Zeta[3])/
       x^23 + (-347257116102401377547261972966799680626283617512239/
         20764851928844025418416000 + 13269627962528070240226460*Zeta[3])/
       x^24 + (-203512472552768532500025673002483964951035851590929189979/
         832757082563015602717725000000 + 183633350318743759237512000*
         Zeta[3])/x^25 + 
      (-1031857512166330358002883656304896705480982985561057634087/
         288689121955178742275478000000 + (33227984787096146577410790240*
          Zeta[3])/13)/x^26 + 
      (-519899687856413354048858662520368649577248122100376806191189/
         9934034943083537035329079500000 + 35767800793318261397786615680*
         Zeta[3])/x^27 + 
      (-24843468146433819172449196202925290199616547439766139273423833/
         32377595370050046633665148000000 + (3521050062546763003805481821520*
          Zeta[3])/7)/x^28 + (-1074950927416731604020612136541636934388867235\
0383511115247984825663/954169084621848626379388314274500000 + 
        7106451053407904874734533530240*Zeta[3])/x^29 + 
      (-490549800840390641307247367329616819476671465797364382893470760642001/
         2961214400550564702556722354645000000 + 
        100830137861210602549073181735616*Zeta[3])/x^30 + 
      (-222397888231583565693094446099007915898129453846164747486904381478891\
78317/9115812281369526882232955952280350150000 + 
        1436359116463452117907726928359680*Zeta[3])/x^31 + 
      (-688002100733119021023782492662454252122034720504201224886759911788538\
4023067/191184675394211889962243664006862848000000 + 
        20538035752936278242125943566108935*Zeta[3])/x^32 + 
      (-714665434680940261636958331032143233502251886872376587870619533317572\
9109881/13442672488655523512970257625482544000000 + 
        (3241673547064921029067032437300878240*Zeta[3])/11)/x^33 + 
      (-119843434373384595384128979137607603694106640103782844389310750505097\
0655234477/152350288204762599813662919755468832000000 + 
        (72122847208417743812869125251531736720*Zeta[3])/17)/x^34 + 
      (-710962050216628259745139723904638536836920968665898916449507133153809\
3285227243/60989902957788949271809502189689320000000 + 
        (428859446960476990921150174828407185472*Zeta[3])/7)/x^35 + 
      (-586061898572392629635455968702543686998470747488905461240289586305933\
5340984611461/3387553467141191925268504921621601088000000 + 
        (2661950877949413661747118437785261446680*Zeta[3])/3)/x^36 + 
      (-226737750297719810714430295314289752878532162172060724515052691642471\
4580840382918999779/88178063799038936109071478505711965509544000000 + 
        12886621132806261812166850510257082345920*Zeta[3])/x^37 + 
      (-235784860770485681026969861387913359041189953209220016065334746824094\
364300755787813509/616062957228071257978436510979418034448000000 + 
        (3565222853266144921744545484872536861629920*Zeta[3])/19)/x^38 + 
      (-265104527283149208293623800681407612427805066535951353352491297415562\
493963839142712420053/46472222813007006868294427861118468309084000000 + 
        (35607756250866056464705794388669771352204160*Zeta[3])/13)/x^39 + 
      (-162328227010894083128380855654839339752444754809762753364533957128774\
89784178111952564922547/190655273079003105100695088660998844344960000000 + 
        40076388887181480466409246042026980678809172*Zeta[3])/x^40 + 
      (-952116971144366795634874933237273897302363480437367028068804889953110\
634885768273936629054597287/
         748258659876384573989507297819156604715359048000000 + 
        587684422527405172616628996193997600643983040*Zeta[3])/x^41 + 
      (-145949991938293808999665545816809526077393688786667118078095746414917\
54352324417356652995665732577/
         766508871092881758720958695326940912147440976000000 + 
        (60453149077440491707557930229639666116343919840*Zeta[3])/7)/x^42 + 
      (-889990426302608121302495135372005401201110325747154423772444712324283\
7065017786567516923000415452764909/
         31196920178585895828535384625505249016554563764164000000 + 
        127167144338427852091691755277718884093852933760*Zeta[3])/x^43 + 
      (-210167221844177229634598721647345178980329577265679493062312491191264\
26844220208404575910456354318982957/
         4911143069258602563347251962512454228008589644448000000 + 
        (20637553716557826849823016979915017174866399877040*Zeta[3])/11)/
       x^44 + (-6294689529706771358172520809520985678744252562101573220180977\
634721391508805937696342140780792706477096479/
         97943819165327812484936672661469967842671304840980000000 + 
        (83190937534868819093981295416338299890153607745664*Zeta[3])/3)/
       x^45 + (-1285637591546897109315210881696609439649970486840494194298049\
1962870052794775097264458980555689070337911/
         13305029698353870429847432831089312722813968320960000 + 
        (9443544225564436172129968501378497794655096391185600*Zeta[3])/23)/
       x^46 + (-3549777806424031226216991410390598457740842465852473033036587\
1596496631830878021650167713803413587419364701/
         2440717772631580915296923911084813293255624928806000000 + 
        6089612560680772377640106860681446138364664739874560*Zeta[3])/x^47 + 
      (-220498635124610775367902130552035052993015339278907634645252910299597\
5717531982945416224100204214190923896603207/
         10061913308301129969695564789839749136751676321588192000000 + 
        90463042759765008777871337997295515503913094057170510*Zeta[3])/x^48 + 
      (-583879996211641576926752114641303443459008154004355463864770478751071\
274651135502723585377136739299528792577656240749/
         176648451527598085784811898548273181698850278104664241176000000 + 
        1345930681678178136069476931468632371801636824978373440*Zeta[3])/
       x^49 + (-1289336269913840705130607442767139768554575754419401965381462\
66732626701374143120445910384235177926199826876761445456163/
         2583633814859427785288065182848893473826721754592028017200000000 + 
        (100273661918190451264388657851340181309550087942076286048*Zeta[3])/
         5)/x^50 + (-47321494075265630644072818679891178737976012403648704915\
638719591355421696735811478760867818068219060049021786520144783/
         62745392646586103356995868726330270078648956897234966132000000 + 
        (5087178590021196201357659778860563894856837753664910637440*Zeta[3])/
         17)/x^51 + (-2358012633157086287924982372857354648733058869598261644\
929439336551343820080418062659619873940633738291155285044491254839/
         206690705188754222823045214627911477906137740367362241376000000 + 
        (58126673221604405357742281726916485963600348267676403143600*Zeta[3])/
         13)/x^52 + (-3521301311979374931231690913938476007285907689829464662\
2557924224231724051579643393434118238899792025411712209028969907663132001/
         20386113527105832610687557852030719826253745296895059821184273200000\
0 + 66896942155049584481548833212171891681232799841641550478720*Zeta[3])/
       x^53 + (-1631057031456938815523506086459985745037313824844614324422605\
127950706003760493588335900679578338251612938948416094013574046772711/
         62312271535681978923233667396773143619869938454660371528902872800000\
0 + (9019273399913895802669520691687263402034065147822813112230720*Zeta[3])/
         9)/x^54)), 
 eps^5*((13*Pi^5)/90 + 
    Pi^3*(450963669995694790133476034588506134183626164212743742781256/
       (729*x^54) + 
      118184597807254265917402938679018692009252780686586677630752/
       (2809*x^53) + 
      484388943513370044647852347790265126701917451203867864869/(169*x^52) + 
      508717859002119620135765978152462292730180076721159357152/(2601*x^51) + 
      1671227698636507521073144300885381173344641243528354676/(125*x^50) + 
      2198353446741024288913479005050507713263244749284962352/(2401*x^49) + 
      6030869517317667251858089378571562529880287059967009/(96*x^48) + 
      9540393011733210058302835165535025846884808458213824/(2209*x^47) + 
      157392403759407269535499543488883203587443161882600/(529*x^46) + 
      41595468767434409546990716926450008314017716986912/(2025*x^45) + 
      171979614304648557081859568520349379992686205717/(121*x^44) + 
      182272906885079921331429274266787083038171252256/(1849*x^43) + 
      3022657453872024585378176329896351954332237212/(441*x^42) + 
      803168710787453735909676151185695915361196048/(1681*x^41) + 
      20038194443590740233231499823196824383519991/(600*x^40) + 
      10682326875259816939466172346339329469692448/(4563*x^39) + 
      59420380887769082030224528189324491252932/(361*x^38) + 
      47680498191383168708509608016622457099568/(4107*x^37) + 
      399292631692412049372695900736998411803/(486*x^36) + 
      2859062979736513275799301907300390448/(49*x^35) + 
      1202047453473629068289992333398958402/(289*x^34) + 
      108055784902164035906551844358088328/(363*x^33) + 
      5476809534116341170004275108060805/(256*x^32) + 
      4452713261036702496370659988437184/(2883*x^31) + 
      75622603395908011044095668732424/(675*x^30) + 
      6869569351627661423754382106592/(841*x^29) + 
      88026251563670031181462140593/(147*x^28) + 
      96573062141963199652875158560/(2187*x^27) + 553799746451685096045671188/
       (169*x^26) + 153027791932370739768885168/(625*x^25) + 
      1326962796255494324329571/(72*x^24) + 739789247853264977707744/
       (529*x^23) + 12953000439002355409364/(121*x^22) + 
      3648585961530606940880/(441*x^21) + 32310337207637072381/(50*x^20) + 
      18434482076098895408/(361*x^19) + 331124254004424146/(81*x^18) + 
      95957669842532632/(289*x^17) + 1754370286231173/(64*x^16) + 
      518702064545824/(225*x^15) + 9703343726956/(49*x^14) + 
      8838103191376/(507*x^13) + 85276341289/(54*x^12) + 
      17911130352/(121*x^11) + 216920278/(15*x^10) + 361401736/(243*x^9) + 
      2612869/(16*x^8) + 957200/(49*x^7) + 23558/(9*x^6) + 10168/(25*x^5) + 
      911/(12*x^4) + 472/(27*x^3) + 5/x^2 + 4/(3*x) - (2*Log[x]^2)/3) + 
    Pi*(-22324351387135135139008060376682711028555516923874155741681154825807\
414107997401694899289656929772847/
       (3051948530441237734620997446400329349783125*x^54) - 
      43244293291753832624272298357073224633553897625527646950547344836219702\
1994356661030924761562234969/(871099265560070801864591965344563851398750*
        x^53) - 3384515014357596393779840381440317293825843939986658449157629\
0087226264733516115657103084724437/(1003021249438416956595249190210345123200*
        x^52) - 6926216959680590148322485912330523471483089920815429397624595\
713413203716380262028063814497596/(3015045152770574269721065023734638111875*
        x^51) - 1210592159231872782514656515508024243882660249449231990745304\
364726306291960407576877732621753/(7727912732975968908678879978814912500000*
        x^50) - 1429557012141149932432536258401824071412932483263795567720937\
73824560844171384163638414402569/(13359397299750216971811353396976915537000*
        x^49) - 7663199343085765607218542890730088921485518440044004807099395\
10497472348271307136258544647/(1046504479549320432916671054633182208000*
        x^48) - 5247031607114294785128525838839755740652665731092172196680134\
34610467187916864425433888/(10451607690088111419962232167266617375*x^47) - 
      14535273152051272958642339655593151799889931492205474444598396300389579\
531483636619/(4214929160568199581307728402188715*x^46) - 
      75686941630454116021714207868202148928175606038069520634485802489978296\
855794834/(318866664306230868599421311536875*x^45) - 
      61002141349078582973413867497869923346502209495167301927448718456306716\
012023819/(3725972281517417052232250343204000*x^44) - 
      17519224078609584200106342491530267094782021253240719742043801178706640\
7265786212/(154796249773175686795773886094737875*x^43) - 
      25052284863209215613754597285104628226149593392931992508606660610573466\
857323/(319481110014747171897685925646000*x^42) - 
      11053965411137536707644667989102585534654200285086182223319196530473910\
9187/(20296589037595993800453894218100*x^41) - 
      18102594117544895693808055013265432376810645918465023727189727161414939\
9/(477373186536379421156668800000*x^40) - 
      9761337629545605024219234077440979379031251216997990903808008068016472/
       (368714844429055870880109850875*x^39) - 
      30893660918906553639636692469410383758534598881484009724693854462991/
       (16668990806660927258097073500*x^38) - 
      598130772700907273522593647378624014886610642517148326830850540068/
       (4596504177192231084620214375*x^37) - 
      138366124141094597339268993184602149883440259798090618114981239/
       (15097998365559508791892500*x^36) - 
      4107007553112647161166533241704553723691850944114450207585362/
       (6342609052747050161203125*x^35) - 
      30335164579726175825635386987945980899865644722405660426724859/
       (660782848631269497545412000*x^34) - 
      4784367844395992180218350717517168763252885184871446337313/
       (1464670307672404809336360*x^33) - 
      53555120607069856802345267456073709226830571716881114918107/
       (229541229730110579240960000*x^32) - 
      77980738693221568016921680718861142747908571739709914816/
       (4660508601111136568169375*x^31) - 
      17788814457184245315728150595157117621816494225533306/
       (14760885413813085421875*x^30) - 
      320727030641140634016754345255943114312588444037916/
       (3678193965338312545125*x^29) - 
      210483970888443977953125436733309079993414446341/
       (33199803578379438000*x^28) - 
      166885874887528022950918149105456114042654636056/
       (360158583461884081875*x^27) - 
      280830299780815123773710862646074040759326509/(8246276902919055000*
        x^26) - 75310801827215208545222502599245397328351773/
       (29910113368291406250*x^25) - 
      39349623947187679992189969511464175839739/(210020270325465600*x^24) - 
      2369326323238712370334443859448978312848/(168772799699478975*x^23) - 
      379652972510530622812781561353225801/(358242870135150*x^22) - 
      52651430694549505921756232324060047/(652831015411575*x^21) - 
      4888619731292758840025655145709797/(789515967240000*x^20) - 
      666868234538012322756028722357788/(1389449412846495*x^19) - 
      6493097844652404265948763848/(172720286739*x^18) - 
      10197062182281133466087615677/(3423605134950*x^17) - 
      331004486829661462246788787/(1385166182400*x^16) - 
      12074322589034699850848/(621138375*x^15) - 17736393615845183896559/
       (11047061025*x^14) - 6605211767093022301346/(48987113175*x^13) - 
      227837932873842413/(19758816*x^12) - 69544044718840936/
       (69178725*x^11) - 886496964653353/(9922500*x^10) - 
      864373895488/(107163*x^9) - 22880416533/(31360*x^8) - 
      34020111824/(540225*x^7) - 16830691/(4050*x^6) + 378356/(1875*x^5) + 
      15799/(72*x^4) + 2360/(27*x^3) + 22/x^2 - 48/x + 
      (-150321223331898263377825344864216366088516357011448943316992/
         (81*x^54) - 
        354553793421762797752208816049601126144982844958819848247296/
         (2809*x^53) - 
        1453166830540110133943557043568678611121496000531297110624/
         (169*x^52) - 
        508717859002119620135765978418868195974676378075827650560/
         (867*x^51) - 
        25068415479547612816097164563726389872951715320331568768/(625*x^50) - 
        6595060340223072866740437066106747657751448053315744256/(2401*x^49) - 
        376929344832354203241130597332714001635397990590999/(2*x^48) - 
        28621179035199630174908508748007358230994926471872512/(2209*x^47) - 
        472177211278221808606498835864374331791904151736320/(529*x^46) - 
        41595468767434409546990786144730866682958630100992/(675*x^45) - 
        46903531173995061022325635147656440962223385216/(11*x^44) - 
        546818720655239763994301097906531296625459898368/(1849*x^43) - 
        3022657453872024585378456148310720602847278432/(147*x^42) - 
        2409506132362361207729878022718785329526845824/(1681*x^41) - 
        5009548610897685058314594156345039606908849/(50*x^40) - 
        10682326875259816939520606376077727533723648/(1521*x^39) - 
        178261142663307246094119894892320104436096/(361*x^38) - 
        47680498191383168712001869145293709519232/(1369*x^37) - 
        199646315846206024741662017903103803302/(81*x^36) - 
        214429723480238495909320198680854974464/(1225*x^35) - 
        3606142360420887219096497737817163576/(289*x^34) - 
        324167354706492112532607822418442144/(363*x^33) - 
        8215214301174512213162447897738841/(128*x^32) - 
        4452713261036703427227366498959360/(961*x^31) - 
        75622603395908070176386451163136/(225*x^30) - 
        20608708054883044405796145401856/(841*x^29) - 
        88026251563670987267787235648/(49*x^28) - 
        96573062141967093531726454784/(729*x^27) - 
        1661399239355303247403487616/(169*x^26) - 459083375797365040519531008/
         (625*x^25) - 165870349532272703079562/(3*x^24) - 
        2219367743576261794578432/(529*x^23) - 38859001318059115709952/
         (121*x^22) - 3648585961889445523840/(147*x^21) - 
        48465505828686424674/(25*x^20) - 55303446298987213824/(361*x^19) - 
        110374751838982232/(9*x^18) - 287873014194810336/(289*x^17) - 
        2631555579616857/(32*x^16) - 518702167957504/(75*x^15) - 
        29110051239168/(49*x^14) - 8838123992576/(169*x^13) - 
        42638508664/(9*x^12) - 53734801920/(121*x^11) - 
        1084693768/(25*x^10) - 361498976/(81*x^9) - 3922521/(8*x^8) - 
        2878464/(49*x^7) - 7904/x^6 - 31008/(25*x^5) - 473/(2*x^4) - 
        512/(9*x^3) - 18/x^2 - 8/x)*Log[x]^2 + Log[x]^4/6 + 
      Log[x]*(196543024371725967212642928675615225832276327519308557705295367\
4810179413528207424/(196937142287093050567725*x^54) + 57197591897342401976296\
793778422908186399585429552117285893287894066095222772192/
         (84315871465393138095525*x^53) + 88409393486474750062552406139843551\
40222483486372189170859418507925654583643/(191424898105838246850*x^52) + 
        463952668896776056164333376823854937812321069405765188637182797463065\
5575296/(1473065562051139881825*x^51) + 
        185750335210619816983061815976923292258146157635123088897133087342005\
3786/(8633320920489890625*x^50) + 
        261154696434752135034808527310440130281822204261585400844242219388455\
5944/(177364746727084241325*x^49) + 
        282278317928363347231758670297022775991207800521867025592145483225178\
739/(279613037977082409600*x^48) + 
        784993822841331811202637237079635724582031819614912363031046712203857\
92/(1131909608114981270575*x^47) + 
        1339413288361439053460424399084109178799018034618054169451256020032/
         (280572192342707265*x^46) + 
        5033239216638777513794000667800851867242874528151677474252291428224/
         (15284187517287583125*x^45) + 
        221376670477616402135635464478208112593640716134198511181254422/
         (9723673962727725*x^44) + 
        95406763101838235344304044220441677605896048826754130954341835072/
         (60475064255644713675*x^43) + 
        4084355680573657982708823823170340363656126940932301932836467/
         (37270657282083225*x^42) + 
        1393971078655490136080390870528412372798330939048663372560156/
         (182658818924728575*x^41) + 
        20336611546635340668989875621355659297833622919649024838733/
         (38163796121880000*x^40) + 
        1353684652296599421536156426657336568440765372458416001408/
         (36279458688362175*x^39) + 
        1815443603849512843152758466044332174251303268347521276/
         (692815465517175*x^38) + 
        42194282613810351055847251658685805979806120960110016756/
         (228577286397485025*x^37) + 
        76300835800412932325047496813466581807917193473892729/
         (5848343892190800*x^36) + 
        154645312875319522095800584482425286838849421568/
         (167133741775*x^35) + 
        114525053975934282910678633985573233942206465936223/
         (1738859449427100*x^34) + 
        700846628488592844342338203883523559746025336189/
         (148916163921525*x^33) + 
        6030575534704110453163015775776489366093130333/(17858603642880*
          x^32) + 105533598496848017730766433321220664903076583424/
         (4336619197835925*x^31) + 
        57708350047536844034043755023652207031641024/(32752821976875*x^30) + 
        5231671194293338165408137100987802874530432/(40807590048225*x^29) + 
        329522884788125448175000961280506997826/(35137127025*x^28) + 
        504943570658198502445190659106946265856/(731856160035*x^27) + 
        123431856724900850624979046718272556/(2416839425*x^26) + 
        24118926560170683745650795647462864/(6337865625*x^25) + 
        4587497437745153780026656509443277/(16062686640*x^24) + 
        60696492279384842010278305227264/(2809907815*x^23) + 
        2900615773624296122777619530896/(1760493735*x^22) + 
        813839683351490661137890423976/(6416344935*x^21) + 
        9567678020936049648544153183/(969969000*x^20) + 
        4074325808767506878446145984/(5252382135*x^19) + 
        7661933732401721399059289/(124053930*x^18) + 122602579636642322762746/
         (24589565*x^17) + 3142568309563668564853/(7687680*x^16) + 
        23043958158167562752/(675675*x^15) + 711852243790904784/
         (245245*x^14) + 1924080963636029152/(7612605*x^13) + 
        1409616845496103/(62370*x^12) + 291403669894592/(139755*x^11) + 
        1572399043681/(7875*x^10) + 510359933884/(25515*x^9) + 
        4743261673/(2240*x^8) + 246808960/(1029*x^7) + 3974596/(135*x^6) + 
        98392/(25*x^5) + 13321/(24*x^4) + 1760/(27*x^3) - 13/x^2 - 40/x + 
        12*Zeta[3]))) + eps^6*((-163*Pi^5*Log[x])/180 + 
    Pi^3*(1547686100780097771164830509113870218723145608117161077000765675768\
651087909837885401/(89803336882914431058882600*x^54) + 
      16314166351038135295776385878122718112667729036484066555813547307107673\
628712193/(13950666686581738378650*x^53) + 2774925942399391392059133925900410\
7197401174515849107564968568493219874262042553/(349159014145048962254400*
        x^52) + 3028287193151975338804908941566211408227638241652515630483253\
54058376376300617/(55976491357943315509350*x^51) + 11908145904012755592795422\
2944415464155165213901387521012262803666798322385069/
       (322817135858957990250000*x^50) + 234356096076361047029031514176309648\
95594426592013123712253861586769275320053/(930100731836829761508300*x^49) + 
      43969463523689066346659359471558515274693102019208528152081641233142381\
5839/(255007090635099157555200*x^48) + 
      12042957408291734757985000115222736616079059478716706108114850385486445\
39/(10187186473034831435175*x^47) + 
      2023388932980312738272433012060511217939294563037417245668454858405217/
       (249148106800324051320*x^46) + 
      666503485001221935096024393984047287533346213236538862564001085337561/
       (1192166626348431483750*x^45) + 
      29307342161900434756542100168870947271094365675016249530108216137599/
       (759846778143395342400*x^44) + 
      967714938891956010391338211257130742812511677476809412695487182651/
       (362850385533868282050*x^43) + 
      2976260269570310711200726824915427565208166045965274227004919407/
       (16100923945859953200*x^42) + 
      11592358941465786580673831848474553774402781939589846668925081/
       (902549458216305900*x^41) + 
      441298836985312795482936430100687021980972364111686390205789/
       (493193672959680000*x^40) + 
      95242547063589167169296412579313172112980244574519034323903/
       (1523737264911211350*x^39) + 
      616428027515536987398942690461372447247106286066840341/
       (140767643847600*x^38) + 
      5902503235311749063495227460656990104499156888286290219/
       (19181310746642100*x^37) + 
      46844568316173506082586447938289629786921238550615101/
       (2159388514039680*x^36) + 
      28065134138072918839877766738570925258116922147889/
       (18289325092500*x^35) + 
      349702319364350116124265343674684837772891201990027/
       (3210202060480800*x^34) + 
      23475445117471208965981525883634066936634238302361/
       (3024143636560200*x^33) + 
      4562596361547139010508928347310796828759858795167/
       (8214957675724800*x^32) + 
      519201215856131912785874805533035460860267754654/
       (13009857593507775*x^31) + 
      161746439912977800072233026415697283621511149/(56147694817500*x^30) + 
      25581284324122541875259432721256861465957933/(122422770144675*x^29) + 
      7342150968096504649289528600204388371959/(481880599200*x^28) + 
      12264671184379869425819866995477394432723/(10977842400525*x^27) + 
      2701988559599377546205417200945469489/(32784952200*x^26) + 
      12798417438443699698271356121454812531/(2091495656250*x^25) + 
      50396680438636468090551472266111853/(110144136960*x^24) + 
      119661723279863983597066433398087/(3471062595*x^23) + 
      110661562823119302978043154593867/(42251849640*x^22) + 
      7730199327244698164182330940147/(38498069610*x^21) + 
      361951077435771154633837913317/(23279256000*x^20) + 
      38361150309222999313180401137/(31514292810*x^19) + 
      287211798366216767872551053/(2977294320*x^18) + 
      108891001250413904762731/(14051180*x^17) + 58314733406036446522103/
       (92252160*x^16) + 531669289774876902794/(10135125*x^15) + 
      13065945411749830637/(2942940*x^14) + 8777821462527323309/
       (22837815*x^13) + 9297555269883571/(272160*x^12) + 
      1313239176702829/(419265*x^11) + 56338851140203/(189000*x^10) + 
      4544840348177/(153090*x^9) + 84079252403/(26880*x^8) + 
      5457502966/(15435*x^7) + 70575047/(1620*x^6) + 2218519/(375*x^5) + 
      251027/(288*x^4) + 9794/(81*x^3) - 47/(12*x^2) - 106/(3*x) + 
      (-3156745689969863530934332242121614421326344602900007743053652/
         (729*x^54) - 
        827292184650779861421820570755221685750973548622616712641104/
         (2809*x^53) - 
        6781445209187180625069932869129672850832092199160714613505/
         (338*x^52) - 
        3561025013014837340950361847200439000733508687725449646768/
         (2601*x^51) - 
        58492969452277763237560050539395953112526126301393455098/(625*x^50) - 
        15388474127187170022394353043846091412502998879238212664/
         (2401*x^49) - 84432173242447341526013251478753736914610099629027101/
         (192*x^48) - 66782751082132470408119846700645561043250409390368608/
         (2209*x^47) - 1101746826315850886748496838655136545283697910859620/
         (529*x^46) - 291168281372040866828935053094290487382594475465424/
         (2025*x^45) - 2407714600265079799146035052972615556766406420113/
         (242*x^44) - 1275910348195559449320007132385204589185689789392/
         (1849*x^43) - 431808207696003512196885188132278530705779206/
         (9*x^42) - 5622180975512176151367874653160154338102248616/
         (1681*x^41) - 93511574070090121088422624775646291804465093/
         (400*x^40) - 24925429375606239525430141146414835106620912/
         (1521*x^39) - 415942666214383574212146082379329210550074/
         (361*x^38) - 111254495779894060320437795560230941968936/
         (1369*x^37) - 621121871521529854592041193931909662227/(108*x^36) - 
        71476574493412831900324751388065134792/(175*x^35) - 
        8414332174315403480401033123396090209/(289*x^34) - 
        2269171482945444756444064876191943468/(1089*x^33) - 
        76675333477628776685497208336616359/(512*x^32) - 
        10389664275752305980007657724773792/(961*x^31) - 
        58817580419039567430535008038036/(75*x^30) - 
        48086985461393639988702841259824/(841*x^29) - 
        8383452529873342806985000431/(2*x^28) - 
        225337144997914781503183919344/(729*x^27) - 
        3876598225161836998864110658/(169*x^26) - 214238908705327463050201752/
         (125*x^25) - 18577479147579607840920919/(144*x^24) - 
        5178524734975599320863408/(529*x^23) - 90671003073191829445858/
         (121*x^22) - 2837789081210407541960/(49*x^21) - 
        452344720918406224069/(100*x^20) - 129041374544474022456/(361*x^19) - 
        2317869778787230297/(81*x^18) - 671703689675597164/(289*x^17) - 
        24561184107416487/(128*x^16) - 3630914503526608/(225*x^15) - 
        67923409431742/(49*x^14) - 20622244246744/(169*x^13) - 
        132652161565/(12*x^12) - 125378147608/(121*x^11) - 
        2530751973/(25*x^10) - 843286924/(81*x^9) - 36582311/(32*x^8) - 
        6701544/(49*x^7) - 164983/(9*x^6) - 14252/(5*x^5) - 4263/(8*x^4) - 
        1108/(9*x^3) - 71/(2*x^2) - 10/x)*Log[x] + (3*Log[x]^3)/2) + 
    (44*Pi^3*Zeta[3])/3 - 8*Pi*(-1035741020480726705400771792430/(243*x^54) - 
      3136262529306125724764953838760/(2809*x^53) - 
      197883231015743646919693516017/(676*x^52) - 
      22200491937041358446222357784/(289*x^51) - 
      12611418068195524166851562157/(625*x^50) - 
      12738806129490428451365214300/(2401*x^49) - 178751861496286080789488975/
       (128*x^48) - 812850570172585125274307760/(2209*x^47) - 
      51349431180257393666522130/(529*x^46) - 1153638014306149015218568/
       (45*x^45) - 3281063172710606398620225/(484*x^44) - 
      3318776542511877736535400/(1849*x^43) - 3331171599626768036205/
       (7*x^42) - 212392290424395860814420/(1681*x^41) - 
      5375360436666808823081/(160*x^40) - 13608507434599516007800/
       (1521*x^39) - 861577581086657669325/(361*x^38) - 
      873065282167813104916/(1369*x^37) - 110628135069209194801/(648*x^36) - 
      8013305558333060388/(175*x^35) - 7113260368810144185/(578*x^34) - 
      1203238072336044290/(363*x^33) - 916312070471295267/(1024*x^32) - 
      232714176627630544/(961*x^31) - 14783072695607678/(225*x^30) - 
      15033633249770520/(841*x^29) - 136583760727865/(28*x^28) - 
      973469712824056/(729*x^27) - 61989816618513/(169*x^26) - 
      63205303218876/(625*x^25) - 895766768975/(32*x^24) - 
      4116715363800/(529*x^23) - 263012370465/(121*x^22) - 
      89709645740/(147*x^21) - 6892326441/(40*x^20) - 
      17672631900/(361*x^19) - 756261275/(54*x^18) - 1166803110/(289*x^17) - 
      300540195/(256*x^16) - 1723528/(5*x^15) - 5014575/(49*x^14) - 
      5200300/(169*x^13) - 676039/(72*x^12) - 352716/(121*x^11) - 
      46189/(50*x^10) - 24310/(81*x^9) - 6435/(64*x^8) - 1716/(49*x^7) - 
      77/(6*x^6) - 126/(25*x^5) - 35/(16*x^4) - 10/(9*x^3) - 3/(4*x^2) - 
      x^(-1) - Log[x]^2/4)*Zeta[3] + 
    Pi*(-4/x + (1575550814790933397164076823167007213575795971028019041077513\
26671420263576580228862970580870930962616873073/
         (1229178374532269380094075963532625446283853160000*x^54) + 
        114085749418381145617146296389381367816395746969670963764838091161321\
6396382100982424111853456269307898081/
         (131563864276068613347213053709920167604456010000*x^53) + 
        756805698642563808645851902749190348437692221560486018215474080938022\
4835790692578877193084043378243/(12881658617787669199701843171415718082240000*
          x^52) + 11299972912350309045480112075000204390666100274427950891681\
214704891380856872392720895589595287283/
         (283453656715372158795214374518947938570000*x^51) + 
        451753860648781696090616643979472389501738327236270385182550905539380\
08432080368767656467312684177/(16673744512668950517365551442291055210000000*
          x^50) + 44303355655289983787485291373904430628750386228460247205028\
977889753799188011720838285235528691333/
         (240201963449508901153168134077644941355260000*x^49) + 
        290739918201377179573962993300607354685808918588457980130220889417743\
790275323641086129421671/(23115664056875652805702390125681346560000*x^48) + 
        161468160405562727314715833207994478245640149631478187113572526326777\
122126234400019811775941/(187919906267784243330920934367453780402500*x^47) + 
        575067000162067452629628722399532617264819734868134536733529466721077\
0796872326014654897/(97786356525182230286339298930778188000*x^46) + 
        188698690900516666025501364498190826549724068770255234445514243763558\
8128856334435843477/(467904943202963176582790832549210375000*x^45) + 
        826439483755244218245011374991110503603192409314534301761503463623835\
37838508409816063/(298226821412654060860669317470048160000*x^44) + 
        104927061215205622375241901720174784378365870972823794654307722454425\
44632319276743/(549855404599697420278424614699455000*x^43) + 
        193544332917870587989655441976787807603179018826227775092633737618888\
349408612053/(146961310606783699072935525797160000*x^42) + 
        127584230438315645578237010157968436183098158534461618998986060214748\
84706242823/(140046464359412357223131870104890000*x^41) + 
        173402574724041970995518952404363989107276330298353031343589080265608\
470339/(27448958225841816716508456000000*x^40) + 
        186222604995815189963880338854569859219395247615595078925890701773530\
62249/(42402207109341425151212632850625*x^39) + 
        216209689149825230427522387262531157405844948127554495835908306834672\
31/(706238821019055075935165482500*x^38) + 
        4169907139234393680539581564321671173439869828813213369755770561703/
         (1948487146787177367272811000*x^37) + 126717205840520023469699846562\
625889879638897139961735869756875108387/(844521636575936683783298880000*
          x^36) + 
        18297199066399495306948316163581856833669722910580335614674227/
         (1733815094878699457625000*x^35) + 
        186990064079813162139828208137700837314889463516644252547175906467/
         (251097482479882409067256560000*x^34) + 
        12473922798823414424372506290010211542663255564127862424192573651/
         (236544254689093376707822140000*x^33) + 
        171011488728487274839074716312935369344237826913145822515460839/
         (45625733663277364366049280000*x^32) + 
        1495409202841265917266198129913547081118178333170191781672869/
         (5591278747447332128498058750*x^31) + 
        292390759402196984902910002965947211139751593649859595501/
         (15256851163717205092050000*x^30) + 
        32775562564263632548107060049979694626168771433490540811/
         (23761133016085499041507500*x^29) + 
        15764279382911630222720996048382078209299565818879633/
         (158031065033086124880000*x^28) + 
        532735922815916920455720387066078914522405017427251/
         (73472351026224352702500*x^27) + 
        178290816266034765867713195420690108908112584241/
         (336448097639097444000*x^26) + 
        60589576727581159846437399893474778306294993271/
         (1555325895151153125000*x^25) + 
        6479852803526106580168078988503731523995521/(2248452305837337600*
          x^24) + 36698814767073050213753402757718876671953/
         (170964654241030650*x^23) + 120021025441456098640905961895056757321/
         (7451451698811120*x^22) + 26762121361053050495701454220918126347/
         (21965843577377700*x^21) + 1049609099212805474765050308551101369/
         (11290078331532000*x^20) + 21893549368966195678788248889739378/
         (3056788708262289*x^19) + 169512480794100483789685153844663/
         (303987704660640*x^18) + 105023415310355567867381289331/
         (2391089300600*x^17) + 38835266447583007398872465521/
         (11081329459200*x^16) + 43168953946040642188856369/
         (152178901875*x^15) + 2062155286338783587547889/(88376488200*x^14) + 
        1340354560002975873176063/(685819584450*x^13) + 
        1155413295227866061003/(6915585600*x^12) + 7077965263030461647/
         (484251075*x^11) + 186017228897561/(141750*x^10) + 
        1948255215256979/(16074450*x^9) + 14439893899971/(1254400*x^8) + 
        601043427286/(540225*x^7) + 168874879/(1620*x^6) + 
        13835444/(1875*x^5) - 347005/(576*x^4) - 50252/(81*x^3) - 
        1045/(4*x^2) + 148/x)*Log[x] + 
      (2705782019974168740800856207545537179388487159152073261781556/
         (729*x^54) + 
        709107586843525595504417632088748043858945270835089850365392/
         (2809*x^53) + 
        5812667322160440535774228173944909059459744590592365915801/
         (338*x^52) + 
        1017435718004239240271531956615731472578939171689431723280/
         (867*x^51) + 
        50136830959095225632194329085414719518585016751157930346/(625*x^50) + 
        13190120680446145733480874089750808217201467935414107512/
         (2401*x^49) + 72370434207812007022297073794121780832566010246026933/
         (192*x^48) + 57242358070399260349817014786512815886706102029385824/
         (2209*x^47) + 944354422556443617212997500563978062725829415065540/
         (529*x^46) + 27730312511622939697993838202520339352822166424528/
         (225*x^45) + 2063755371655782684982322478058262217993831249129/
         (242*x^44) + 1093637441310479527988591133224587553658464678736/
         (1849*x^43) + 6045314907744049170756679114609467331932022514/
         (147*x^42) + 4819012264724722415459048071136156006184310248/
         (1681*x^41) + 240458333323088882798966135493645230911047727/
         (1200*x^40) + 64093961251558901636987553182120370042263888/
         (4563*x^39) + 356522285326614492185367864514351349974442/
         (361*x^38) + 286082989148299012263280562050084126066232/
         (4107*x^37) + 4791511580308944593246747754328445305243/(972*x^36) + 
        428859446960476991631663267667271873208/(1225*x^35) + 
        7212284720841774426337561527617420177/(289*x^34) + 
        1945004128238952663163266211150209964/(1089*x^33) + 
        65721714409396096178112799063085283/(512*x^32) + 
        26716279566220218236222432717450720/(2883*x^31) + 
        453735620375448273227591750902036/(675*x^30) + 
        41217416109766038699481458235312/(841*x^29) + 
        1056315018764047066781821352501/(294*x^28) + 
        579438372851792826493230488144/(2187*x^27) + 
        3322798478710399862084913522/(169*x^26) + 918166751594519396694999096/
         (625*x^25) + 5307851185028247664701109/(48*x^24) + 
        4438735487138801204610864/(529*x^23) + 77718002635241523518354/
         (121*x^22) + 21891515770439576685640/(441*x^21) + 
        387724046572055343717/(100*x^20) + 5821415396792929192/(19*x^19) + 
        1986745529320373801/(81*x^18) + 575746024500276972/(289*x^17) + 
        21052444136034531/(128*x^16) + 345801416579536/(25*x^15) + 
        58220085763086/(49*x^14) + 53028691952456/(507*x^13) + 
        1023320827741/(108*x^12) + 107468428120/(121*x^11) + 
        6507931663/(75*x^10) + 2168750756/(243*x^9) + 31369443/(32*x^8) + 
        5751208/(49*x^7) + 141887/(9*x^6) + 61596/(25*x^5) + 11177/(24*x^4) + 
        2972/(27*x^3) + 67/(2*x^2) + 38/(3*x))*Log[x]^3 - (17*Log[x]^5)/60 + 
      Log[x]^2*(-822053734425388616157096933174274423276324582970982780854708\
667627595437400345637/(17598145577682624154200*x^54) - 1450529481402252797320\
041541212725876087576866809096156365947596964388237749132967/
         (457714730812134178232850*x^53) - 6426054836411559363766601567884627\
70929008124197259865000899593371458320004911/(2984265078162811643200*x^52) - 
        164067030171041030194049868234966892240905254237226292161609312743598\
277491167/(11195298271588663101870*x^51) - 1075054981498017289335698107244347\
35102841017973071693321127026902995124844221/(107605711952985996750000*
          x^50) - 70510391869321236808996416678141877935749893576320595652061\
46719728422839799/(103344525759647751278700*x^49) - 
        132262776970593144895788761687562805257919658074778973194012547825448\
144637/(28334121181677684172800*x^48) - 
        231180142000632703003852023889830535755460729125621683642640265900294\
93/(72249549454147740675*x^47) - 
        121677051086854650557352717047445235745197722479854300963231008680335/
         (5536624595562756696*x^46) - 200357125061639275805567694490846952408\
625034190761100768467607945203/(132462958483159053750*x^45) - 
        26424132405599958735127701057826897186712653233413746654275456347071/
         (253282259381131780800*x^44) - 
        290769391930039258349016306375545775268650001620039107281098890793/
         (40316709503763142450*x^43) - 
        383169522938429619492266328178586209875226785755234453701930609/
         (766710664088569200*x^42) - 
        13658038992595500766644091363027287626124613041319421691457381/
         (393418994607107700*x^41) - 
        191387398426047288983380362432678326830789740936990856682999/
         (79154540104640000*x^40) - 
        733049183739427104434585007091629751983295219585695742691/
         (4341131808863850*x^39) - 
        181045976210278901005220866736378857062982220144340279779/
         (15307922666665200*x^38) - 
        84407710824662157111847080708694824731681569574333446901/
         (101589905065548900*x^37) - 
        913231199116542055530839360174461614082556065074251699/
         (15595583712508800*x^36) - 
        2034721201601957562482859385702671173241638668036999/
         (491373200818500*x^35) - 
        454225548425868265454428212688098248094468257858491/
         (1545652843935200*x^34) - 
        91447844957875878070219916188866994200565864595779/
         (4368207475031400*x^33) - 
        2460151342331894419775816573327188133164357434259/
         (1642991535144960*x^32) - 
        3986618945365025391923939066917073763569215462/(37065121349025*
          x^31) - 112978708810641273044337215336427558607293539/
         (14556809767500*x^30) - 7655149575658639550722285650623438051262479/
         (13602530016075*x^29) - 35873203815606785956079869701069324783151/
         (874524050400*x^28) - 2200462451546935154836262382850008512567/
         (731856160035*x^27) - 55727280321096502896526165202680060919/
         (251351300200*x^26) - 3823958825879535468596640522605369473/
         (232388406250*x^25) - 21071785571261888951040215505213725/
         (17133532416*x^24) - 364362314557798781107493275251403/
         (3933870941*x^23) - 6603939982028965429574530457029/
         (938929992*x^22) - 24267928576673409777002365895/(45026982*x^21) - 
        107893455143153160873869321571/(2586584000*x^20) - 
        11428941509959153874049148411/(3501588090*x^19) - 
        1055819194327087642767859/(4084080*x^18) - 291643698442357404746389/
         (14051180*x^17) - 17343199588835417567807/(10250240*x^16) - 
        14365438096381050506/(102375*x^15) - 895557403052056193/
         (75460*x^14) - 124060208478675811/(120835*x^13) - 
        4333173734547893/(47520*x^12) - 11119595044453/(1331*x^11) - 
        5561338707503/(7000*x^10) - 4035190729013/(51030*x^9) - 
        74632840017/(8960*x^8) - 323207434/(343*x^7) - 2329677/(20*x^6) - 
        1995531/(125*x^5) - 77051/(32*x^4) - 9698/(27*x^3) - 27/(4*x^2) + 
        94/x - 30*Zeta[3]) + (3*(-581 + 320*Zeta[3]))/(8*x^2) + 
      (35060/243 + 480*Zeta[3])/x^3 + (16491115/6912 + 2190*Zeta[3])/x^4 + 
      (885209803/56250 + 12000*Zeta[3])/x^5 + 
      (8016244187/81000 + (234040*Zeta[3])/3)/x^6 + 
      (36992294922439/56723625 + 584640*Zeta[3])/x^7 + 
      (4788530055242081/1053696000 + (9790215*Zeta[3])/2)/x^8 + 
      (190794586082531701/5786802000 + (133816480*Zeta[3])/3)/x^9 + 
      (12120602718563662007/50009400000 + (2169018024*Zeta[3])/5)/x^10 + 
      (23229218580326353984133/13423439799000 + 4440659520*Zeta[3])/x^11 + 
      (1053999377400551212005751/95850016416000 + (142126108750*Zeta[3])/3)/
       x^12 + (5502797228642384586757693393/123570972726201000 + 
        522963455040*Zeta[3])/x^13 + 
      (-704562092234992372394138833/2274810806268000 + 
        (291100111225680*Zeta[3])/49)/x^14 + 
      (-68523467410402043435867541943/5483918907967500 + 
        (1037403922268288*Zeta[3])/15)/x^15 + 
      (-1978916625071400571596561773230081/7986535767834624000 + 
        (6578888197691655*Zeta[3])/8)/x^16 + 
      (-2541930232778955591155150064981093749/615220199420050224000 + 
        9961003628387040*Zeta[3])/x^17 + 
      (-397244095717595179493111978815711730527/6207550524252133056000 + 
        (3311242524919015960*Zeta[3])/27)/x^18 + 
      (-67909925386198279389733108214149513085869499/
         71159766877547140776984000 + 1531951417108203840*Zeta[3])/x^19 + 
      (-146486924243952891768018002596761918999870323/
         10512984949591452007680000 + (96931011588449584938*Zeta[3])/5)/
       x^20 + (-17469877945331947910235995336972788730335188941/
         86929244301934318788504000 + (12161953203905894526400*Zeta[3])/49)/
       x^21 + (-274578930809515209707140762073676604961161216141/
         95405338417542426969696000 + (388590013159550167462320*Zeta[3])/121)/
       x^22 + (-1880258985529904858253158099211669810047453075507/
         45798934027377284349596000 + 41954021617076145022080*Zeta[3])/x^23 + 
      (-332920071371023386012684843746725566620028367440211/
         569550224334007554333696000 + (3317406990632017560056615*Zeta[3])/6)/
       x^24 + (-173168229003209447326410400009411131612548824423967985379/
         20818927064075390067943125000000 + 7345334012749750369500480*
         Zeta[3])/x^25 + 
      (-888706591385787924050571288159362994189001441749834880987/
         7505917170834647299162428000000 + (16613992393548073288705395120*
          Zeta[3])/169)/x^26 + 
      (-452472747238405476181260514357822285510242002643266755540589/
         268218943463255499953885146500000 + (35767800793318261397786615680*
          Zeta[3])/27)/x^27 + 
      (-152732543575607087160050299797328404110041284726197836391089981/
         6346008692529809140198369008000000 + (880262515636690750951370455380*
          Zeta[3])/49)/x^28 + 
      (-9516550862179798133071820388887081956243401288178095188054195839063/
         27670903454033610165002261113960500000 + 
        245050036324410512921880466560*Zeta[3])/x^29 + 
      (-437368099393566270005195144811205331685611411219593375176953027422141/
         88836432016516941076701670639350000000 + 
        (50415068930605301274536590867808*Zeta[3])/15)/x^30 + 
      (-199542573864720220496334527033435175725324553846810201824262308183241\
50117/282590180722455333349221634520690854650000 + 
        46334165047208132835733126721280*Zeta[3])/x^31 + 
      (-124160814215735811482216721189824750154884612678419026619022961919425\
63538909/12235819225229560957583594496439222272000000 + 
        (20538035752936278242125943566108935*Zeta[3])/32)/x^32 + 
      (-712984718552278843827194580779407712430552313350557535564953150001604\
21363091/4879690113381955035208203518050163472000000 + 
        (3241673547064921029067032437300878240*Zeta[3])/363)/x^33 + 
      (-155996360327754929567994369850935278380016567890339822941288321129829\
439318011/739987114137418341952077038812277184000000 + 
        (36061423604208871906434562625765868360*Zeta[3])/289)/x^34 + 
      (-650547789888695417078454012473608910558708159924877842826789174595688\
3215490603/2134646603522613224513332576639126200000000 + 
        (428859446960476990921150174828407185472*Zeta[3])/245)/x^35 + 
      (-538337503749906776483654560032055693510354765415262726333120044003786\
8819529635661/121951924817082909309666177178377639168000000 + 
        (665487719487353415436779609446315361670*Zeta[3])/27)/x^36 + 
      (-209014427576420014963102724967032725052461634639535800987712052597161\
5444980528008438179/3262588360564440636035644704711342723853128000000 + 
        348287057643412481409914878655596820160*Zeta[3])/x^37 + 
      (-152646441575423251401154651963874427501431267725528787586879790438054\
1332292910060025763/163872746622666954622264111920525197163168000000 + 
        (1782611426633072460872272742436268430814960*Zeta[3])/361)/x^38 + 
      (-245925094817879576152531099549651079457397944901844857644454899882137\
925250794779502442453/1812416689707273267863482686583620264054276000000 + 
        (11869252083622018821568598129556590450734720*Zeta[3])/169)/x^39 + 
      (-151007000958668172363858901669107041514520499409863623490351277597153\
91238856738344771976107/7626210923160124204027803546439953773798400000000 + 
        (10019097221795370116602311510506745169702293*Zeta[3])/10)/x^40 + 
      (-888024771307870522474332036029263829061021241412539775308620586174418\
482230816490535412764143687/
         30678605054931767533569799210585420793329720968000000 + 
        14333766403107443234551926736438965869365440*Zeta[3])/x^41 + 
      (-194937608386249426387134379284308506651033901057880782670980034566190\
4894588136252128679951267111/
         4599053226557290552325752171961645472884645856000000 + 
        (30226574538720245853778965114819833058171959920*Zeta[3])/147)/x^42 + 
      (-833989134068271232138886037591094691721856703844326168477648919441948\
1993092480203503648774983611858509/
         1341467567679193520627021538896725707711846241859052000000 + 
        2957375449730880281202133843667881025438440320*Zeta[3])/x^43 + 
      (-197361631476209289787824948998940536152469073973107505296918518302114\
54280052061693165718601622422929557/
         216090295047378512787279086350547986032377944355712000000 + 
        (5159388429139456712455754244978754293716599969260*Zeta[3])/121)/
       x^44 + (-5922945715190159931373290604353346096194309577379538416107725\
040438740674167408738401888324309657876355519/
         4407471862439751561822150269766148552920208717844100000000 + 
        (83190937534868819093981295416338299890153607745664*Zeta[3])/135)/
       x^45 + (-1211980961188514438471251988967869895116794129231166266315181\
5263085108361489869464548211674977113621671/
         612031366124278039772981910230108385249442542764160000 + 
        (4721772112782218086064984250689248897327548195592800*Zeta[3])/529)/
       x^46 + (-4458578837339117477560387257332978792735007600292131004715798\
008345232088727536190820036526544716047979938033/
         15256926796720012301521071368191167896140911429966306000000 + 
        129566224695335582502980997035775449752439675316480*Zeta[3])/x^47 + 
      (-106186155412716783725313235406310087279726489063744846954823836538484\
04948046783010870950047862573289102329573297/
         2458765724792130668958334377735385970871682359311732736000000 + 
        (15077173793294168129645222999549252583985515676195085*Zeta[3])/8)/
       x^48 + (-5531888566907070866190631149889443879215824228996577198213043\
60260470525177408627797074018494544629623167677324761949/
         8655774124852306203455783028865385903243663627128547817624000000 + 
        (192275811668311162295639561638376053114519546425481920*Zeta[3])/7)/
       x^49 + (-1223383315239478122848934770718274953448866802210652466987554\
97198468860663832125617155572161890634889589334567562879819/
         129181690742971389264403259142444673691336087729601400860000000000 + 
        (50136830959095225632194328925670090654775043971038143024*Zeta[3])/
         125)/x^50 + (-449642683012912830534994780224786964989864161920577136\
95498279021025372930932882240286688631860104962232133249190042783/
         3200015024975891271206789305042843774011096801758983272732000000 + 
        (5087178590021196201357659778860563894856837753664910637440*Zeta[3])/
         867)/x^51 + (-291662140362866374731589362565817508711866386350255229\
14072875421624228676847856241510394123651491579289484123430072373807/
         139722916707597854628378565088468159064549112488336875170176000000 + 
        (14531668305401101339435570431729121490900087066919100785900*Zeta[3])/
         169)/x^52 + (-335464325606596516812770181362199951000421670833034272\
44889292907757597762847597343876990629997329932203304373574608552391348401/
         10804640169366091283664405661576281507914485007354381705227664796000\
000 + 1262206455755652537387713834191922484551562261163048122240*Zeta[3])/
       x^53 + (-1555743679566575917396331580520570519418826717903958680259275\
527855029005395647179693682995414799327293509568336597504762188614511/
         33648626629268268618546180394257497554729766765516600625607551312000\
000 + (4509636699956947901334760345843631701017032573911406556115360*Zeta[3])/
         243)/x^54) + 16*Pi*Zeta[5]), 
 eps^5*((181*Pi^5)/90 + Pi^3*(-2034634678961846845158329787584153984402454693\
2477306170272765191888005920655014939152/(21881904698565894507525*x^54) + 
      37303247007177811186380533976909001701824408911481410561461613114146708\
32132157328576/(62778000089617822703925*x^53) - 84400255355863276332757537058\
9031692570858860353624443998540149826517774477362576/(222174146444106381525*
        x^52) + 1629034236114635958275946020101080756687017481841015940750012\
4949994436088118272/(67046635909168197975*x^51) - 225845514423129754047595530\
02417627763998720399795609542191508127620167174161564/(1452677111365310956125*
        x^50) + 1416882926913256860084277064554028415474671528807170565285760\
3631523334103458152/(14236235691380047370025*x^49) - 
      55214133325909500359593350866326766213589249046022816730543926407061188\
72633/(86619256329857050800*x^48) + 
      72437522607685357799287431118784474614181843455543585492886589191928064\
6528/(177339803205635363475*x^47) - 
      7459970845251508688796263052338430147810269198583642568706557467291088/
       (28486657738313775*x^46) + 
      2232659452524085849529166857349806210397722373280789627069484745842432/
       (132905978411196375*x^45) - 
      805652270449429931051436996202821237032666121982691509465164117932098/
       (747226945289615175*x^44) + 
      2629360535684150174054099808995156210017116936231735925649882712292288/
       (37972714765172262075*x^43) - 
      353860034813626486661407517009379286851797586459968460984956728/
       (79526968200225*x^42) + 
      12355305645801781574013539289011229722549158103639563998369728/
       (43182348033825*x^41) - 
      92216067074293169758146152113657874891414625167497646352402191/
       (5008998240996750*x^40) + 
      23157960763815116625346289914237797686927566928385120709507136/
       (19535093139887325*x^39) - 
      145396193963242925423349469925759808153100442227212245780528/
       (1903419331578765*x^38) + 
      13042508268174911330276583993176928346435908892433696660816/
       (2647613355955425*x^37) - 
      77473094978110163892460411321071153091411741398480834229/
       (243680995507950*x^36) + 
      9731113974609042251188069213213306175661549975031760624/
       (473824157932125*x^35) - 
      5556049545693938755467552475223235837789905958137533/
       (4184421134985*x^34) + 
      38390042039061402497245868466845623853289130928428742/
       (446748491764575*x^33) - 
      9646028811631132350786253650416938444239359374421297/
       (1732842634723200*x^32) + 
      6060215584022200154928157107649787054401555481984/
       (16786913023881*x^31) - 
      153525059641560130802456898912608027968349796784/(6550564395375*x^30) + 
      19294269276824549192120546182866120274862972288/(12664424497725*x^29) - 
      550083595568212310682057035893537054551358/(5547967425*x^28) + 
      875823180560946716599697055693947300060992/(135528918525*x^27) - 
      18992854586784133038763560852379882688/(45034275*x^26) + 
      230653888152194725429973785923920610032/(8365982625*x^25) - 
      7248465126225252013560223595132180521/(4015671660*x^24) + 
      911360990631876159513757432344623168/(7696704015*x^23) - 
      415086293845946312779473303317512/(53348295*x^22) + 
      2033443916165406930493175377312/(3968055*x^21) - 
      44728376321690506558644667306/(1322685*x^20) + 
      11246997427015844120025535040/(5026203*x^19) - 
      4291106853124771840694558/(28917*x^18) + 7011141782240882180168452/
       (710073*x^17) - 7397442822465529513297/(11232*x^16) + 
      625277932302692972992/(14175*x^15) - 254750490892238005928/
       (85995*x^14) + 31937154490847999488/(159705*x^13) - 
      38372377343624977/(2835*x^12) + 105448764576164192/(114345*x^11) - 
      59475939110344/(945*x^10) + 12281301284584/(2835*x^9) - 
      249731061607/(840*x^8) + 15151350944/(735*x^7) - 188139956/(135*x^6) + 
      4258208/(45*x^5) - 93895/(18*x^4) + 1904/(9*x^3) + 230/(3*x^2) - 40/x + 
      (223777234415940827032890954339682412355555165667856560633596514304/
         (81*x^54) - 
        28097527688805155875357052209162756511927713921006158759024025600/
         (159*x^53) + 
        33925600780624491213682075071831935435578617780517724169380608/
         (3*x^52) - 
        110773505594698291723568258344960527781562825720177610396540928/
         (153*x^51) + 
        3478202744560163328482483501557993919649421100606029893228032/
         (75*x^50) - 
        436897664111893257039553050709570037770887629638497890728960/
         (147*x^49) + 
        1715151159157045217385574926013294594313329147690853831032/(9*x^48) - 
        1723911571087398912399428360341712454300399249072676077568/
         (141*x^47) + 
        54153905496842345358958071520942172154407846629356523520/(69*x^46) - 
        1361097282619684863514687122201141986729935540969398272/(27*x^45) + 
        106919211112381471107516972174555056570919975458035456/(33*x^44) - 
        26880183718484304302204490032114678497416896969728000/(129*x^43) + 
        844853913686951376122207838205045663067079569437184/(63*x^42) - 
        106232417596925619597539502361961249969999635170304/(123*x^41) + 
        834991423239384571223187915227438232146586514064/(15*x^40) - 
        32315937712225450451266058620657193887061647360/(9*x^39) + 
        13212816232172195687571568668695206056495093248/(57*x^38) - 
        1662540155325115878184563605220119394522317824/(111*x^37) + 
        26154418202304692057132262764333289865271200/(27*x^36) - 
        6584597205474013252142933450201702813989888/(105*x^35) + 
        207262230631398116983716119845498282334528/(51*x^34) - 
        26102010659330443041544079910722353439872/(99*x^33) + 
        102751284960185163393855948970011547945/(6*x^32) - 
        103575560773984477493068127250662096896/(93*x^31) + 
        652727834923831250256956268598472704/(9*x^30) - 
        411472322856857612740947080583454720/(87*x^29) + 
        6486831447762335616438302580360448/(21*x^28) - 
        1636812727105809754510315041169408/(81*x^27) + 
        3972817827204500891578076710400/(3*x^26) - 
        6521166763115020414111251586048/(75*x^25) + 
        51485429303382411720311907056/(9*x^24) - 
        26027741894479792551306207232/(69*x^23) + 822813932772289896109747712/
         (33*x^22) - 104107597618802753742926848/(63*x^21) + 
        1647612074036434194556192/(15*x^20) - 417502852687989494373376/
         (57*x^19) + 13234914941287196266304/(27*x^18) - 
        1679699266012836125824/(51*x^17) + 6668525600586225961/(3*x^16) - 
        6785236040324964352/(45*x^15) + 216032214217624064/(21*x^14) - 
        2119556143037440/(3*x^13) + 440082069997024/(9*x^12) - 
        112694655044608/(33*x^11) + 3616316205632/(15*x^10) - 
        465596659840/(27*x^9) + 3760763474/(3*x^8) - 1953522688/(21*x^7) + 
        63826880/(9*x^6) - 8414848/(15*x^5) + 140452/(3*x^4) - 
        38272/(9*x^3) + 1352/(3*x^2) - 208/(3*x))*Log[x] - (13*Log[x]^2)/3) + 
    Pi*((31349634253973835514164726185152904473485708095710261580776793462500\
566103215650163136/(12598672402204605928575*x^54) - 1311408571551939895341435\
748581043762803421815681063358418017261932573622034244952192/
         (8243575769343754496475*x^53) + 172870041984242727496988238168325835\
27816112847968656019397158506511790286173684/(1699037557152410475*x^52) - 
        107186012692025963906858109796596802542198259487353218504669653410765\
9405695856768/(1646367392880685750275*x^51) + 3057759439214551805663786302790\
556284187100338015853218932592361161991624436968/(73367530877035906875*
          x^50) - 38385228227506235833388499788412519023358942827952240860952\
5338600120384897808/(143800360518990377475*x^49) + 
        145627758981077861669114549689405290890111225347094191425711152534461\
7412461/(8513858528148342600*x^48) - 
        237696606168742147527219756650574224166507252517214786047996435367127\
8067712/(216748648362443222025*x^47) + 
        430349616249964815166724006658781515085348035476700217440195037562624/
         (611758289431575*x^46) - 1699605155419733991501650093485042635550473\
64650764910391110164076544/(3764221610774625*x^45) + 
        11464114024033051968220015484381919149064420989302193329757461617472/
         (3953581721109075*x^44) - 262068560692909097775888638519334959656396\
104197844356199956001833984/(1406396843154528225*x^43) + 
        942814486387134851848716758846172609781715548820428492095123584/
         (78685412981175*x^42) - 
        20963138442730893417310580576808653105865734513801156906728448/
         (27188885799075*x^41) + 
        657884606992095575769009114715682813467664508059699350628902/
         (13251318097875*x^40) - 
        771589979414215406134273225427396011180903633868960292353536/
         (241173989381325*x^39) + 
        2077858445134008105205983355162042484993593066538778965728/
         (10071001754385*x^38) - 
        3047016201447976514313607771305287586025832871632776462272/
         (228806092489975*x^37) + 
        11645956384465962706927275042219438200240619768989917318/
         (13537833083775*x^36) - 
        2928462229436840579644281808229827101081448286415612736/
         (52647128659125*x^35) + 
        18411234225092202865492895205629112110394066909733852/
         (5114292498315*x^34) - 
        11577685984413078908824206319616229303467072543710648/
         (49638721307175*x^33) + 
        1456230527578900859850849828124527143175918888801809/
         (96269035262400*x^32) - 
        1832090578963622421690921948468035581099347945472/
         (1865212558209*x^31) + 
        46475214618299790579822508915696203979935047936/(727840488375*x^30) - 
        5849269155574069601236250425629337217628339712/(1407158277525*x^29) + 
        167023617726881482567481511034653883995632/(616440825*x^28) - 
        2397418723647303587829934621246671251153152/(135528918525*x^27) + 
        1093778752061319054279172372531159258768/(945719775*x^26) - 
        3168978688084728115855935424442404025824/(41829913125*x^25) + 
        1425766783686735790669752130843389089/(286833690*x^24) - 
        503143266840219253586194813358672896/(1539340803*x^23) + 
        492346391830302500509012109864192/(22863555*x^22) - 
        434611794403866907294927931759104/(305540235*x^21) + 
        6850564203891919029061963296472/(72747675*x^20) - 
        1728868877634903332505270718336/(276441165*x^19) + 
        220771545752340502933034216/(530145*x^18) - 
        120800107384316937451511024/(4339335*x^17) + 448467878810653938357169/
         (240240*x^16) - 726522182553853309952/(5775*x^15) + 
        42590501440758540992/(5005*x^14) - 37697926312526172864/
         (65065*x^13) + 137285598331488538/(3465*x^12) - 
        34734540707826688/(12705*x^11) + 99527462746528/(525*x^10) - 
        37762284740704/(2835*x^9) + 394806992831/(420*x^8) - 
        49810303744/(735*x^7) + 219300872/(45*x^6) - 9139584/(25*x^5) + 
        25831/x^4 - 18848/(9*x^3) + 28/x^2 + 16/x)*Log[x]^2 + 
      (-120495433916275829940787436952136683576068166128845840341167353856/
         (81*x^54) + 
        15129437986279699317499951189549176583345692111311008562551398400/
         (159*x^53) - 
        237479205464371438495774525502823548049050324463624069185664256/
         (39*x^52) + 
        59647272243299080158844446801132591882379983080095636367368192/
         (153*x^51) - 
        1872878400917011023029029577761996725965072900326323788661248/
         (75*x^50) + 
        33607512623991789003042542362274618290068279202961376209920/
         (21*x^49) - 
        923542931853793578592232652468697089245638771833536678248/(9*x^48) + 
        928260076739368645138153732491691321546368826423748657152/
         (141*x^47) - 
        29159795267530493654823576972815015775450378954268897280/(69*x^46) + 
        732898536795214926507908450415999531316119137445060608/(27*x^45) - 
        57571882906666945980970677324760415076649217554326784/(33*x^44) + 
        14473945079183856162725494632677134575532175291392000/(129*x^43) - 
        64988762591303952009400602938849666389775351495168/(9*x^42) + 
        57202071013729179783290501271825288445384418937856/(123*x^41) - 
        449610766359668615274024262045543663463546584496/(15*x^40) + 
        226211563985578153158862410344600357209431531520/(117*x^39) - 
        7114593355785028447153921590835880184266588672/(57*x^38) + 
        895213929790447011330149633580064289358171136/(111*x^37) - 
        14083148262779449569225064565410233004376800/(27*x^36) + 
        506507477344154865549456419246284831845376/(15*x^35) - 
        111602739570752832222000987609114459718592/(51*x^34) + 
        14054928816562546253139119951927421083008/(99*x^33) - 
        55327614978561241827460895599236987355/(6*x^32) + 
        55771455801376257111652068519587282944/(93*x^31) - 
        351468834189755288599899529245331456/(9*x^30) + 
        221562019999846406860509966468014080/(87*x^29) - 
        498987034443256585879869429258496/(3*x^28) + 
        881360699210820637044015791398912/(81*x^27) - 
        2139209599263962018542041305600/(3*x^26) + 
        3511397487831164838367597007872/(75*x^25) - 
        27722923471052067849398719184/(9*x^24) + 
        14014937943181426758395650048/(69*x^23) - 443053656108156097905248768/
         (33*x^22) + 8008276739907904134071296/(9*x^21) - 
        887175732173464566299488/(15*x^20) + 224809228370455881585664/
         (57*x^19) - 7126492660693105681856/(27*x^18) + 
        904453450929988683136/(51*x^17) - 3590744554161813979/(3*x^16) + 
        3653588637098057728/(45*x^15) - 16617862632124928/(3*x^14) + 
        14836893001262080/(39*x^13) - 236967268459936/(9*x^12) + 
        60681737331712/(33*x^11) - 1947247187648/(15*x^10) + 
        250705893760/(27*x^9) - 2025026486/(3*x^8) + 150270976/(3*x^7) - 
        34368320/(9*x^6) + 4531072/(15*x^5) - 75628/(3*x^4) + 20608/(9*x^3) - 
        728/(3*x^2) + 112/(3*x))*Log[x]^3 + (7*Log[x]^4)/6 + 
      (5590627961662157816793394002429171721702898550072355193306061510568527\
274431346669386375794359145422178650356512596443107759445707/
         1390898918207187029536465790106543384372096840505811864484439125000 \
- (137709067332886662789471356516727638372649332718680960389905547264*
          Zeta[3])/9)/x^54 + (59288530894710890551375741576055232681938808918\
50047823941450176101842349759670253640016992334759740670682143090424611791/
         359863281355420298665123364753953019568721958675318188110000 - 
        (814214418734987789128369801723966450453886826732425380065134592*
          Zeta[3])/13)/x^52 + (5853362017778668535423924346461761900808399180\
92645049828691903891866110394763666724177598936070572311891974605860936301/
         8650559647966834102527003960431562970401970160464379521875000 - 
        (6421297374572609221813815695183988774737392801118824418267136*
          Zeta[3])/25)/x^50 + (8581808274246690847361766541967708004005577627\
241804138915933432112778928208668945512061116329567277482913051949169/
         30814609506672210532192667168884231731302008734863838000000 - 
        1055477636404335518391123031392796673423587167809756203712*Zeta[3])/
       x^48 + (11596032447465717539595514629839541034764854196268080417390917\
5770389508203169973642161613697605962523217867/
         100927770645275075589316463764059554676587814128250000 - 
        (99976440917247406816537978192508625515829870700350504960*Zeta[3])/
         23)/x^46 + (97242585768278333843261382976045223888753701860987246329\
6202473225594744655819806898248524646269189353331/
         204630961219108440139468831771352259500357901852000000 - 
        (197389312822858100506185179399178565977083031614834688*Zeta[3])/11)/
       x^44 + (59200548200233729706324921912182317951801840386107092214140771\
89463175655598821833908495040896707/
         300356140710376864702570021679835780622038000000 - 
        (519910100730431616075204823510797331118202811961344*Zeta[3])/7)/
       x^42 + (12408333783685881669011327523578740454802662277714740085008819\
8972154893717054550230991847311/
         1513137087928596072227738798896816224960000000 - 
        (1541522627518863823796654612727578274732159718272*Zeta[3])/5)/x^40 + 
      (9568959822241880656139609465482953378529954522676861338174802950616432\
999220796532069323/27951004540903233000873508368510633044400000 - 
        (24392891505548668961670588311437303488914018304*Zeta[3])/19)/x^38 + 
      (7363706250408662130497600945684952146024767657886586330910428477306976\
7770745992253/51326567683957453413159165479115168000000 - 
        (16095026586033656650542930931897409147859200*Zeta[3])/3)/x^36 + 
      (3443456542690507866271571739285796236940874136791462807446464942391292\
630396161/570295196488416149035101838656835200000 - 
        (382637964242581139046860528945535290463744*Zeta[3])/17)/x^34 + 
      (7322687690040111129289421898307772872604144349676991388271518314053649\
138547941/286777013091317834943365496010294272000000 - 
        94847339963247843132790106741549121180*Zeta[3])/x^32 + 
      (3349128368935071356613123417951275017929802486964683282722970740706789/
         30845983339068382318299191194218750 - 
        401678667645434615542742319137521664*Zeta[3])/x^30 + 
      (20991732012271714005842319771839287081546804337581979254147283/
         45184044575428693468033500000 - (11975688826638158061116866302203904*
          Zeta[3])/7)/x^28 + 
      (5301532265405291327047002246728883546305102144251909179059/
         2647624420105239823857984375 - 7334432911762155492144141619200*
         Zeta[3])/x^26 + 
      (7828145468472617527804116384307122834980567605093470829/
         899377649168056850935143000 - 31683341109773791827884250496*Zeta[3])/
       x^24 + (20716955701947511216484432520212042376305516546257/
         542075786463309244146000 - (1519041106656535192817995776*Zeta[3])/
         11)/x^22 + (669648944753664957053458593188323495483891848071/
         3942369356096794502880000 - (3041745367451878513026816*Zeta[3])/5)/
       x^20 + (10164008361596701424908271202764885904011/
         13263996846692592000 - (8144563040792120779264*Zeta[3])/3)/x^18 + 
      (439548753556172160817411386769344227/124789621372416000 - 
        12311124185697647928*Zeta[3])/x^16 + 
      (2358374334095395198142510886907/142175675391750 - 
        (398828703170998272*Zeta[3])/7)/x^14 + 
      (95918263106201104457242/1188616275 - 270819735382784*Zeta[3])/x^12 + 
      (48935077516246385887/119070000 - (6676276071936*Zeta[3])/5)/x^10 + 
      (94953538977262771/42336000 - 6942947952*Zeta[3])/x^8 + 
      (46394862208/3375 - 39278080*Zeta[3])/x^6 + 
      (15350453/144 - 259296*Zeta[3])/x^4 + (1581 - 2496*Zeta[3])/x^2 + 
      Log[x]*(277517241634067415556691996833145261790248520499957326852058926\
0186874977232138826430818614809546260121388/
         (440452060590911800572639305818077573631125*x^54) - 
        625506250921868527777024747710977864612343473570555242390783009421169\
19598464437185266758845322222864127952/
         (155146066363288459135864450129622839156198125*x^53) + 
        304063573424375668087268099108004866687466992690875258530822884388580\
91317762218355109652320414089477/(1178036297090741069161696569292302813750*
          x^52) - 58574351134124141332159983503989614622227484159141543333120\
89585696842493911073397809094848341121904/
         (3543170708942151984940179681486849232125*x^51) + 
        276001779731794202412702562291995232232256717953028644830649002938837\
5873478358997867781395403126674/(26052725801045235183383674128579773765625*
          x^50) - 34683401000071020437037668213140810399608007222389446717658\
3422335337752050196571240932100976474272/
         (51063342570048660959432001292016356580625*x^49) + 
        317158242527903448979825598096623180351699820602828542081368245919645\
3312317310469419931156953/(7278727278257754236545040463730680000*x^48) - 
        149496120076391309858032190567111287817712111436299538013511922207623\
958472224056507096704672/(5345315344970538267462764090552218125*x^47) + 
        128309314775607676396623507106538079131196186583385577912016209100780\
62325624729800269366/(7143112766273830519981540653545625*x^46) - 
        652318562923601875608145475755529348958951734771727602326105588941809\
8231553206013807572/(56510258840937581712897443544590625*x^45) + 
        171526790653501178840633386252939911390474752330299178513245849714843\
5686298331139213389/(231064169482944778559402880271215000*x^44) - 
        593263231666279734312897370779835682165573139769700965806751414663201\
208875422975268516/(1241969910970828184756790481457780625*x^43) + 
        139186382362245937361460905742112040373215068267778163250616718433310\
2828252215751/(45246708930660005872209213607500*x^42) - 
        451792342014225486792195782217774748632562324370789115507620132589326\
84301857/(22790825823801452295825911250*x^41) + 76039362503348376094168401564\
0619938858978065092849829752374650442433137820771/
         (5947274282265726955243498800000*x^40) - 299081672490452338632534250\
4313592341811959393605604849845700186635957535004/
         (362412026575567736335150708125*x^39) + 1506192644511237348539165609\
0539205546213343084972125622584531964703086509/(28249552840762203037406619300*
          x^38) - 48381933568260356105781577185298013535259317058798122042097\
1236078266299/(14033746711979075085714888750*x^37) + 
        290837939298443642888538369129715170295323204891649461137606752522239\
7/(1303274130518420808307560000*x^36) - 
        6245384782921148852025555259224814512033195524450428344303811829351/
         (43195638795591598760193750*x^35) + 
        81487768850623109983984167263587622317033502160528490162586993983/
         (8688494203456138722050400*x^34) - 
        2182677235888267205233062804080393976343584936003548941982995392659/
         (3584003858925657222845790000*x^33) + 
        1100993906172065043761577949807235070639372254594662858626383020903/
         (27803181451059643910561280000*x^32) - 
        108488870347699625359189292997109555304935537910437150280032768/
         (42084893797990671934931625*x^31) + 
        17807926047083857142575078949152336279260669122998061480728/
         (105950355303591702028125*x^30) - 
        77506553338652065474467966629626950862754404530922661824/
         (7063357020239446801875*x^29) + 
        2220722334515171626640617482710558560701242855271704/
         (3094279938774399375*x^28) - 
        31980500408576785636886399966760275856068083343034784/
         (680299546539114376875*x^27) + 
        542535646373246888352139015524911869187347698068/
         (175819449017086875*x^26) - 
        1577858656199578018430931466217147322453193758608/
         (7776629475755765625*x^25) + 
        147927421770412870931953466966469247357730803/(11060095254408200*
          x^24) - 151688006496546163030327152294958742211828976/
         (171707978824687305*x^23) + 4129812206766386045878494985330929301397/
         (70562989572075*x^22) - 6799324131108369101094331933542527026/
         (1749495609225*x^21) + 132937299992092822835631593794991285369/
         (513185378706000*x^20) - 2110220024242245025084624712499829142/
         (121881527442675*x^19) + 343261155602199135577423528540651/
         (295248353400*x^18) - 420662509385891344669248531769/
         (5370360996*x^17) + 1688304373885243993546945639/(317990400*x^16) - 
        25635780423731066835017536/(70945875*x^15) + 304853867771789885225792/
         (12297285*x^14) - 1366452499736825622433376/(799323525*x^13) + 
        43370909094330982403/(363825*x^12) - 73671779563201399672/
         (8804565*x^11) + 197486329856221499/(330750*x^10) - 
        38377659741509113/(893025*x^9) + 249005827508101/(78400*x^8) - 
        6107087091712/(25725*x^7) + 12569710024/(675*x^6) - 
        555427196/(375*x^5) + 1046749/(8*x^4) - 318976/(27*x^3) + 1309/x^2 - 
        232/x + 48*Zeta[3]) + (-400 + 384*Zeta[3])/x + 
      (-876064/81 + 23552*Zeta[3])/x^3 + 
      (-260930249/225 + (15535104*Zeta[3])/5)/x^5 + 
      (-1400503072563512/8103375 + (3606503424*Zeta[3])/7)/x^7 + 
      (-9679193692187396137/321489000 + (286521021440*Zeta[3])/3)/x^9 + 
      (-124831856488569894855799/21791298375 + (208051670851584*Zeta[3])/11)/
       x^11 + (-21740340536931240129302751472/18860038572375 + 
        (50869347432898560*Zeta[3])/13)/x^13 + 
      (-8474003910214819633380881868952/35153326333125 + 
        (4175529870969208832*Zeta[3])/5)/x^15 + 
      (-1688559351528031487508519104544646145879/32570481145767364800 + 
        (3100983260331389770752*Zeta[3])/17)/x^17 + 
      (-5332104092724554181899118154102774419095554981/
         468156361036494347217000 + (770774497270134451150848*Zeta[3])/19)/
       x^19 + (-188077666092498568502267759842764564722999586193/
         73919425426814896929000 + (64066213919263233072570368*Zeta[3])/7)/
       x^21 + (-99307099140717022622652157897115542915751076496847021/
         172380716090544229762569075 + (48051215805193463171642228736*
          Zeta[3])/23)/x^23 + 
      (-617800730294388210566611317897406213660035109273430978666/
         4684258589416962765287203125 + (12039077101135422302974618312704*
          Zeta[3])/25)/x^25 + 
      (-104066061638843321810343424437914055320661289373183417860796414/
         3414824511684965855894371078125 + 
        (1007269370526652156621732333027328*Zeta[3])/9)/x^27 + 
      (-211620711696399505006606400637776550297025553586845153189793980592439/
         29817783894432769574355884821078125 + 
        (759641211428044823521748456461762560*Zeta[3])/29)/x^29 + 
      (-316014847270586017766916083095576633431716689456396595803638237235069\
924208/189912755861865143379853249005840628125 + 
        (191216419890432881525664234924299255808*Zeta[3])/31)/x^31 + 
      (-203101321374504262014452592796352637526649037565621094476934631629340\
095732326067/517542890813237655249354918581077944000000 + 
        (16062775790357195717873279945059909809152*Zeta[3])/11)/x^33 + 
      (-638289584712689945549334659693652201718562214174805095569715758886688\
3702069538293/68613640827512567930785689963400485000000 + 
        (12156179456259716773186954061910835964289024*Zeta[3])/35)/x^35 + 
      (-271296516797427713877924577989100655664783426281741116350941800059794\
79932756701656615517/1224695330542207445959326090357110632077000000 + 
        (3069304902138675467417655886560220420656586752*Zeta[3])/37)/x^37 + 
      (-854627527225146760579341173384948740969442784118907277393778971500678\
984415748164332191577/161361884767385440514911207851105792739875000 + 
        (258527501697803603610128468965257551096493178880*Zeta[3])/13)/x^39 + 
      (-148048404044272457102986453639754446194319405581571420909223963358005\
51355323253544127776312153/11649312801662482469633629621048022865789000000 + 
        (196121386332785759256996004360543846098460864929792*Zeta[3])/41)/
       x^41 + (-1569823630916067797030254545610069007249160952220382648007883\
2827665331079034844155543240624602652369191/
         51310723977937328665354251028791527987754216717375000 + 
        (49624954557201792557915981597750175687538886713344000*Zeta[3])/43)/
       x^43 + (-4703410481014796567995117949159050981484391604085725344002695\
3400253273854629993531832557972856207081101/
         636726513192530505544886836003939358244950754375000 + 
        (837598327765959916009038229046856607218421871365783552*Zeta[3])/3)/
       x^45 + (-7419170433397765641374348924614861591250542605791964683706332\
85634721895821936256383319105226759885480276434897641/
         41487377903514408450894814912273822409070673218553656890625 + 
        (3182605977392121069045098511400084531016121690595709681664*Zeta[3])/
         47)/x^47 + (-5150845420718645347617965936983905394428965527708524899\
46167426355485613716964583397155091560919082305846944769685662803/
         118685678370104963886670494337121043953915030601571287040125000 + 
        (806580302975802936073021016694590838961638700871073029038080*
          Zeta[3])/49)/x^49 + (-465702541686833301201697138717196924819291470\
0535681439646841585649299761091608598495168095031545036263433002345251936293/
         4411785420463085392288772019820097114905004781836833556156250 + 
        (68168311135198948752965082058437247865577123520109298705563648*
          Zeta[3])/17)/x^51 + (-878054386784596647073409615915658697280316639\
99194428015338203942013986612259101526015475167464157015006154090614388918499\
539921/341285382708244965580706883683549997091301539568555688970718859375 + 
        (51872358810101826231428404078454319714328087238780600785890508800*
          Zeta[3])/53)/x^53)) + 
  eps^6*
   (Pi^5*(2382690599001106349040395376343043531215001533437423642128785866752/
       (1215*x^54) - 
      297836324875138293630049422042880441401875191679677955266098233344/
       (2385*x^53) + 
      4653692576174035837969522219420006896904299869994968051032784896/
       (585*x^52) - 
      1163423144043508959492380554855001724226074967498742012758196224/
       (2295*x^51) + 
      36356973251359654984136892339218803882064842734335687898693632/
       (1125*x^50) - 
      4544621656419956873017111542402350485258105341791960987336704/
       (2205*x^49) + 
      17752428345390456535223091962509181583039473991374847606784/
       (135*x^48) - 
      17752428345390456535223091962509181583039473991374847606784/
       (2115*x^47) + 
      554763385793451766725721623828411924469983562230463987712/(1035*x^46) - 
      69345423224181470840715202978551490558747945278807998464/(2025*x^45) + 
      1083522237877835481886175046539867039980436644981374976/(495*x^44) - 
      270880559469458870471543761634966759995109161245343744/(1935*x^43) + 
      8465017483420589702235742551092711249847161288916992/(945*x^42) - 
      1058127185427573712779467818886588906230895161114624/(1845*x^41) + 
      8266618636152919631089592335051475829928868446208/(225*x^40) - 
      4133309318076459815544796167525737914964434223104/(1755*x^39) + 
      129165916189889369235774880235179309842638569472/(855*x^38) - 
      16145739523736171154471860029397413730329821184/(1665*x^37) + 
      252277180058377674288622812959334589536403456/(405*x^36) - 
      63069295014594418572155703239833647384100864/(1575*x^35) + 
      1970915469206075580379865726244801480753152/(765*x^34) - 
      246364433650759447547483215780600185094144/(1485*x^33) + 
      481180534474139545991178155821484736512/(45*x^32) - 
      962361068948279091982356311642969473024/(1395*x^31) + 
      30073783404633721624448634738842796032/(675*x^30) - 
      3759222925579215203056079342355349504/(1305*x^29) + 
      58737858212175237547751239724302336/(315*x^28) - 
      14684464553043809386937809931075584/(1215*x^27) + 
      458889517282619043341806560346112/(585*x^26) - 
      57361189660327380417725820043264/(1125*x^25) + 
      448134294221307659513482969088/(135*x^24) - 
      224067147110653829756741484544/(1035*x^23) + 
      7002098347207932179898171392/(495*x^22) - 875262293400991522487271424/
       (945*x^21) + 13675973334390492538863616/(225*x^20) - 
      3418993333597623134715904/(855*x^19) + 106843541674925722959872/
       (405*x^18) - 13355442709365715369984/(765*x^17) + 
      52169698083459825664/(45*x^16) - 52169698083459825664/(675*x^15) + 
      1630303065108119552/(315*x^14) - 203787883138514944/(585*x^13) + 
      3184185674039296/(135*x^12) - 796046418509824/(495*x^11) + 
      24876450578432/(225*x^10) - 3109556322304/(405*x^9) + 
      24293408768/(45*x^8) - 12146704384/(315*x^7) + 379584512/(135*x^6) - 
      47448064/(225*x^5) + 741376/(45*x^4) - 185344/(135*x^3) + 
      5792/(45*x^2) - 724/(45*x) - (181*Log[x])/45) + 
    (317*Pi^5*
      (34427266833221665697367839129181909593162333179670240097476386816/
        (27*x^54) - 
       4322696567508485519285700339871193309527340603231716732157542400/
        (53*x^53) + 
       67851201561248982427364150143663870871157235561035448338761216/
        (13*x^52) - 
       17042077783799737188241270514609311966394280880027324676390912/
        (51*x^51) + 
       535108114547717435151151307931999064561449400093235368188928/
        (25*x^50) - 
       67215025247983578006085084724549236580136558405922752419840/
        (49*x^49) + 263869409101083879597780757848199168355896791952439050928/
        (3*x^48) - 265217164782676755753758209283340377584676807549642473472/
        (47*x^47) + 8331370076437283901378164849375718792985822558362542080/
        (23*x^46) - 209399581941489979002259557261714151804605467841445888/
        (9*x^45) + 16449109401904841708848764949931547164756919301236224/
        (11*x^44) - 4135412879766816046492998466479181307294907226112000/
        (43*x^43) + 129977525182607904018801205877699332779550702990336/
        (21*x^42) - 16343448861065479938083000363378653841538405410816/
        (41*x^41) + 128460218959905318649721217727298189561013309856/
        (5*x^40) - 64631875424450900902532117241314387774123294720/
        (39*x^39) + 2032740958795722413472549025953108624076168192/
        (19*x^38) - 255775408511556288951471323880018368388048896/(37*x^37) + 
       4023756646508414162635732732974352286964800/(9*x^36) - 
       1013014954688309731098912838492569663690752/(35*x^35) + 
       31886497020215094920571710745461274205312/(17*x^34) - 
       4015693947589298929468319986264977452288/(33*x^33) + 
       7903944996937320261065842228462426765/x^32 - 
       15934701657536073460472019577024937984/(31*x^31) + 
       100419666911358653885685579784380416/(3*x^30) - 
       63303434285670401960145704705146880/(29*x^29) + 
       997974068886513171759738858516992/(7*x^28) - 
       251817342631663039155433083256832/(27*x^27) + 
       611202742646846291012011801600/x^26 - 1003256425094618525247884859392/
        (25*x^25) + 7920835277443447956971062624/(3*x^24) - 
       4004267983766121930970185728/(23*x^23) + 126586758888044599401499648/
        (11*x^22) - 16016553479815808268142592/(21*x^21) + 
       253478780620989876085568/(5*x^20) - 64231208105844537595904/
        (19*x^19) + 2036140760198030194816/(9*x^18) - 258415271694282480896/
        (17*x^17) + 1025927015474803994/x^16 - 1043882467742302208/
        (15*x^15) + 33235725264249856/(7*x^14) - 4239112286074880/(13*x^13) + 
       67704933845696/(3*x^12) - 17337639237632/(11*x^11) + 
       556356339328/(5*x^10) - 71630255360/(9*x^9) + 578578996/x^8 - 
       300541952/(7*x^7) + 9819520/(3*x^6) - 1294592/(5*x^5) + 21608/x^4 - 
       5888/(3*x^3) + 208/x^2 - 32/x - 4*Log[x]))/360 + 
    Pi^3*(5282657722406511315976408152379497196895045482296941457643848992087\
357796258246237527162994261455524869887767/
       (775996448568351881372522704250394852451927500*x^54) - 
      10981901824763951917324957525961672054980229113592065713742723382155573\
14071360900435094046035701288231203/
       (2515882157242515553554558650750640634965375*x^53) + 
      28905211431318389850117789163177324997419269888719380512911009869118718\
9151880269725698825352929212181/(10321841841176016986940579464275415130000*
        x^52) - 2865864478201736781110013213653473412759840624444380723998858\
33996818110138109722078367005830133412066/
       (159442681902396839322308085666908215445625*x^51) + 
      23522244687118118161497808752875653772671079826222283937715313135986387\
658501464825899881991981011/(203769079102195093498845748439274750000*x^50) - 
      34827787956579944917482102157040010570581854405138030453192316887240053\
078666294720956686376618977/(4695479776556198708913287475127940835000*x^49) + 
      13353434580240048619789837415525558188472259395889767183554014878042336\
973009007944349039577148973/(28000224021274972297383549943905678720000*
        x^48) - 1314282365292238544283243076810570296169440584625972215515631\
6554857040605659256682594246420754/(428388844075495995435230093542827766875*
        x^47) + 1749382801137887539897513017172706145144445615706250845782178\
181385500685915977786969415091/(885745983017954984477711041039657500*x^46) - 
      49605558553366661734873004218048689314115662759700594396035962299067821\
4740157516709304722/(3899207860024693138189923604576753125*x^45) + 
      89654146373356224434664177181231297411025889571587786556477324679448967\
5078794186231683/(109320682336016884479717491741220000*x^44) - 
      65700491792836188152265364001693952151975024173602208034306716758519521\
9576508471580169/(1241969910970828184756790481457780625*x^43) + 
      49244831973168329193658215370977768064394269723226560757196435908453367\
6405809771/(14419280868012529343890848292500*x^42) - 
      56523211373913588328401527033199950698705428342509361886866436829505380\
64697647403/(2561825567550226046764607379967500*x^41) + 
      56568399090450886041662074449104875762285849922610567483443541836512563\
2679211/(3964849521510484636828999200000*x^40) - 
      33461800006136010528767139300338462901252474070024193066273136443707771\
58141/(362412026575567736335150708125*x^39) + 
      36534410795697266133457902977313024853658792298203771053459905926714755/
       (61080114250296655216014312*x^38) - 2721224274473944166538654327013714\
98196872496831107383087555338669461173/(7016873355989537542857444375*x^37) + 
      9842531635905452011716336645915934351075452432568217762199443391335789/
       (3909822391555262424922680000*x^36) - 
      233149279442537572195634278504535677207778698345011950759167247806097/
       (1425456080254522759086393750*x^35) + 
      4235725088306080958561097249002963838682801633303545787473320537/
       (398053543277275489422000*x^34) - 
      240362424849141828823655408611371143314395897639531390596523491683/
       (346839083121837795759270000*x^33) + 
      1077189484311608792827010381201327323052838110249195184378747265411/
       (23831298386622551923338240000*x^32) - 
      12020846498940776196892992931546380247302734926752926770513628/
       (4072731657870065025961125*x^31) + 
      122731523576265593040789907069857735286193082544984146690067/
       (635702131821550212168750*x^30) - 
      1110068014130131678834794607991895487236093767925679981276/
       (87787437251547410251875*x^29) + 
      212891715720494402183404764004195186220114756065741067/
       (256543936742022930000*x^28) - 
      8562317562687538011454881690186510197135249314548746/
       (156992203047487933125*x^27) + 
      784564849244224292595144368653135274578141994263859/
       (218367755679221898750*x^26) - 
      1810160058204023605799215422972091130381868807853/
       (7635236212560206250*x^25) + 
      404744812736043823799920046043486080646724002847/
       (25800990209483448960*x^24) - 
      104362779815575159923248937445937299116626818/(100348818793648425*
        x^23) + 15975166197982138566068502492264736881727/
       (230933420417700*x^22) - 12300656180064350538511460387088333408778/
       (2667281005824435*x^21) + 6273156574409406938725740952519395003749/
       (20322140996757600*x^20) - 5101521384983483554748262915594003779/
       (246250432996425*x^19) + 176997184352578980041616261838992901/
       (126661543608600*x^18) - 96677610215886912901513495487441/
       (1022434112700*x^17) + 4460071871020888385258836587079/
       (692583091200*x^16) - 13399568569920444977303245052/
       (30435780375*x^15) + 287451883865589582383948299/(9468909450*x^14) - 
      528329251494362986908556/(251215965*x^13) + 28321860266813008609283/
       (192099600*x^12) - 1372963317529730162338/(132068475*x^11) + 
      211452766541757197/(283500*x^10) - 144405999997370756/(2679075*x^9) + 
      16952642012786471/(4233600*x^8) - 69460018138172/(231525*x^7) + 
      95684381611/(4050*x^6) - 421337722/(225*x^5) + 7943095/(48*x^4) - 
      1173644/(81*x^3) + 9559/(6*x^2) - 620/(3*x) + 
      (5409489862885052627730480396386510973295444297154247835940538438671718\
418480762219528/(253046980689441263325*x^54) - 411194967868694922894349321440\
68737721980424762535102413116180414854554898685046982368/
         (30226444487593766487075*x^53) + 16773247453907499655521636128392964\
06240436479897343289586582094768362694412959854/(19369028151537479415*x^52) - 
        907897504453208156768380303582219807315032391905541340752924142103912\
1161569480384/(1646367392880685750275*x^51) + 8591073504180709966403761724460\
973452945338499205273472126622088012387965035602/(24455843625678635625*
          x^50) - 27169456865328201497869341892064075072233551018098159501780\
8008216613578953468/(12136603317459545925*x^49) + 
        541566795495958769170290539593914496263563885211149023711449888195602\
38814833/(37947483725461184160*x^48) - 
        591847614199113322019432350843970077121222626776568825476163322109877\
41806528/(650245945087329666075*x^47) + 
        256976728055945442153729014455102455656346189150418167228253664994535\
192/(44250516268883925*x^46) - 
        491028280484903943994880043302333621015429310319242124160640264401963\
8912/(13246295848315905375*x^45) + 
        16516090392536207805204916124992965028184036520129804663954250035787/
         (697690891960425*x^44) - 1914421973318937446936265708617937145769160\
7551262536147046401705816352/(12657571588390754025*x^43) + 
        1069135979218821270799314301824275712836527540920079443307882049468/
         (11058326885892825*x^42) - 
        1735513832535032467046795015732098234800728748921656726413780531136/
         (280670868103851225*x^41) + 
        264265720763887350293885804369279359251604151049540478238269967/
         (667866432132900*x^40) - 
        1812919590805275386295594322547526133604587037407925349421984/
         (71557117728525*x^39) + 
        5149199375027408338124706970935041457160910445248297003135336/
         (3172365552631275*x^38) - 
        19479837964063280978652650686261473054972056069656189470952/
         (187204984764525*x^37) + 
        21262899180975465971745243318841559172684126740479893577/
         (3185372490300*x^36) - 
        67680611556321201634033408105320531850158347664703001224/
         (157941385977375*x^35) + 
        4223718564006575954154598257892120062406536947836762421/
         (153428774949450*x^34) - 
        17571419719950115808242760748266294143439449117521799/
         (9927744261435*x^33) + 
        18795076253242524510614289043932217275229440312820603/
         (165032631878400*x^32) - 
        146580250130548799116952406022926636614394675114688/
         (19984420266525*x^31) + 
        60728782359964632440447839947210621931685182888/(128442439125*x^30) - 
        42931366445164476984800159973698162279585800384/
         (1407158277525*x^29) + 13848952037588613546204424855219611692131807/
         (7027425405*x^28) - 51816660460857079021231839613274879203991008/
         (406586755575*x^27) + 538427586471765963027250011339012187906904/
         (65254664475*x^26) - 67128593210366064094941268501773004153432/
         (125489739375*x^25) + 836700767468629443751355887263288838109/
         (24094029960*x^24) - 2743943327536980191504739878980800416/
         (1215269055*x^23) + 70595319577952231241895614410820404/
         (480134655*x^22) - 462766763044122232041313075268752/
         (48243195*x^21) + 1776924509917311564194124762851/(2834325*x^20) - 
        4865193983296103780340379052128/(118474785*x^19) + 
        4287109225287722017597216469/(1590435*x^18) - 
        256623723681795773924421082/(1446445*x^17) + 
        33749072559478819080694141/(2882880*x^16) - 40283625341349124378208/
         (51975*x^15) + 1475350855152343854668/(28665*x^14) - 
        2010040746557799380512/(585585*x^13) + 318430326783832625/
         (1386*x^12) - 196479436138229744/(12705*x^11) + 
        1646321308962628/(1575*x^10) - 605575132119964/(8505*x^9) + 
        4908198693847/(1008*x^8) - 742500492976/(2205*x^7) + 
        3140095862/(135*x^6) - 122592112/(75*x^5) + 438633/(4*x^4) - 
        202904/(27*x^3) + 283/(3*x^2) + 388/(3*x))*Log[x] + 
      (-893101217254357507926119016038839458527006390926508453136132866048/
         (81*x^54) + 
        111946263570487125404600404184430206081988582158180544161584513024/
         (159*x^53) - 
        1754105451391723673463282632712545576587752214390208992905551872/
         (39*x^52) + 
        439794801143730783668224385837229902124617605433847649693597696/
         (153*x^51) - 
        2756855695321039471585959545404152698236070026257168521150464/
         (15*x^50) + 
        246894140635421721076611922229483584650975700102717661151232/
         (21*x^49) - 
        6771983125618181133872781578749301175235930570552538835712/(9*x^48) + 
        6793547216523667152368420801711560522896410820107793596416/
         (141*x^47) - 
        212991689348022763056684683001827578235947595287347986432/(69*x^46) + 
        26713187570947475899510020257414141837890241721509085184/(135*x^45) - 
        418829828799669304518599859143858031097388900916551680/(33*x^44) + 
        105077625668567016038142880449905220032038063641985024/(129*x^43) - 
        3295609765181037692246285074863136796826547123601408/(63*x^42) + 
        413491352059461582502511228416551895508831471042560/(123*x^41) - 
        3242833583689843719436033410218750986446658148864/(15*x^40) + 
        1627845046956893724960760839152020181121195311104/(117*x^39) - 
        51078075345909037069318502018093174758194397184/(57*x^38) + 
        6411684036832085429943255882435723490830745600/(111*x^37) - 
        100618817291746889207167265920643224038654976/(27*x^36) + 
        25267917011916021348831490964144511480856576/(105*x^35) - 
        793298881601662320330675045310611539216384/(51*x^34) + 
        99640469321206383071684078953143533228032/(99*x^33) - 
        195582975731812749568051442789976746192/(3*x^32) + 
        393194938082208426149548247501554843648/(93*x^31) - 
        12353564339209668897792219328661553152/(45*x^30) + 
        1552853821858348504729502893521240064/(87*x^29) - 
        24405067497303305644517878271254528/(21*x^28) + 
        6138448080886382350577443465854976/(81*x^27) - 
        14849846283262458262179001647104/(3*x^26) + 
        24291831702997387513694728585216/(75*x^25) - 
        191106246481934941606291461632/(9*x^24) + 
        96254728761677838042900201472/(69*x^23) - 
        3031214424128085063779532800/(33*x^22) + 381993140916974366459723776/
         (63*x^21) - 6020164946809610426266624/(15*x^20) + 
        1518825443911955703758848/(57*x^19) - 47925943232494830061568/
         (27*x^18) + 6053105730774313062400/(51*x^17) - 
        23908822027541369248/(3*x^16) + 24196109263821340672/(45*x^15) - 
        765958784851263488/(21*x^14) + 97099194155106304/(39*x^13) - 
        1540675778685952/(9*x^12) + 35613767008256/(3*x^11) - 
        2495022843904/(3*x^10) + 1592760684544/(27*x^9) - 
        12746924864/(3*x^8) + 936214528/(3*x^7) - 211638272/(9*x^6) + 
        27529216/(15*x^5) - 452224/(3*x^4) + 120832/(9*x^3) - 4160/(3*x^2) + 
        616/(3*x))*Log[x]^2 + 10*Log[x]^3) + (262*Pi^3*Zeta[3])/3 - 
    4*Pi*(-750021158802100308063635118628638235296629377213925315550686754467\
69853624117594956032/(138585396424250665214325*x^54) + 
      94105986310939785133916549878662897842213462374769896073902414637957373\
47198067457024/(272038000388343898383675*x^53) - 2142299162931724390581801295\
75014680681390798865323705308700830248202077647679104/(96845140757687397075*
        x^52) + 6989639804762354195475229122571846065528913896111726337916894\
57035816922174755328/(4939102178642057250825*x^51) - 
      21929379417415349318292011298777293248740039527330394106257423565468255\
963965088/(2421128518942184926875*x^50) + 27522576152149307317067265603242724\
97913799161013595553660435897426642939052224/(4745411897126682456675*x^49) - 
      30843669701801701559374547912764760671042089686733525868754262976890911\
45551/(83010120649446340350*x^48) + 
      15486538296474429798330314239475062757372657436812931381349575990568092\
20096/(650245945087329666075*x^47) - 
      3032528605471469533678779598604654409621060875747055688393652508116608/
       (19854337211552025*x^46) + 
      42440280651699987007038806113884306538860180545060699370190002493184/
       (4330269973297125*x^45) - 
      156732737781831011283830289230353503913933337789972151751640059718536/
       (249075648429871725*x^44) + 
      2071617836445726732474806628156727807608224150150877469015355600128/
       (51245229102796575*x^43) - 
      12882294474851449106101288222645661881436474563687440282402162352/
       (4957181017814025*x^42) + 
      5843644563831146057574474185197390959882305047449030264119776/
       (34957138884525*x^41) - 
      2566668772747323787618217373406673280786309875320196713116581/
       (238523725761750*x^40) + 
      4513758166505588269184601509624347334230841080801193610612992/
       (6511697713295775*x^39) - 
      28352690464612753625460722106125411151119533901573616534128/
       (634473110526255*x^38) + 
      17811376487249153148169125385246503069168110043038170960544/
       (6177764497229325*x^37) - 
      7561150976954791099932113153356535922775711000011455669/
       (40613499251325*x^36) + 
      1900425070620524835634275445325790054390062143239303008/
       (157941385977375*x^35) - 
      11942799293492586853394355754169916653492344643278106/
       (15342877494945*x^34) + 
      1072303879782011988003560225879826793808401547404652/
       (21273737703075*x^33) - 
      85786571571179245050434448552884301917248517845217/
       (26255191435200*x^32) + 
      1186496034083123223049077594568340789112537239552/
       (5595637674627*x^31) - 30081468141734404389849258111337769632958537728/
       (2183521465125*x^30) + 3783340479889529592712325495057927462744976896/
       (4221474832575*x^29) - 107962766548332400749381556048536517890736/
       (1849322475*x^28) + 516134826977834141756888249059981517857792/
       (135528918525*x^27) - 235302452656965897131298460627498459648/
       (945719775*x^26) + 61915852130384386552947511325690912384/
       (3802719375*x^25) - 153078860090822819792643498331564282/
       (143416845*x^24) + 539573106633605559161377402567106048/
       (7696704015*x^23) - 738425596440478762537792922705696/
       (160044885*x^22) + 92985611390567557095609723429184/(305540235*x^21) - 
      1463844893866464417594294464746/(72747675*x^20) + 
      368763101141685342628369761856/(276441165*x^19) - 
      47017003761121632970772452/(530145*x^18) + 76999547140177296887869096/
       (13018005*x^17) - 285298823433062025864587/(720720*x^16) + 
      1382235342617470226432/(51975*x^15) - 565759467571531095232/
       (315315*x^14) + 71224548315983043584/(585585*x^13) - 
      86159914199559512/(10395*x^12) + 21655579549620608/(38115*x^11) - 
      61742523888968/(1575*x^10) + 7723337763184/(2835*x^9) - 
      80126761751/(420*x^8) + 9894041344/(735*x^7) - 42984352/(45*x^6) + 
      5073952/(75*x^5) - 13949/(3*x^4) + 2432/(9*x^3) + 4/x^2 - 16/x + 
      (34427266833221665697367839129181909593162333179670240097476386816/
         (27*x^54) - 
        4322696567508485519285700339871193309527340603231716732157542400/
         (53*x^53) + 
        67851201561248982427364150143663870871157235561035448338761216/
         (13*x^52) - 
        17042077783799737188241270514609311966394280880027324676390912/
         (51*x^51) + 
        535108114547717435151151307931999064561449400093235368188928/
         (25*x^50) - 
        67215025247983578006085084724549236580136558405922752419840/
         (49*x^49) + 
        263869409101083879597780757848199168355896791952439050928/(3*x^48) - 
        265217164782676755753758209283340377584676807549642473472/(47*x^47) + 
        8331370076437283901378164849375718792985822558362542080/(23*x^46) - 
        209399581941489979002259557261714151804605467841445888/(9*x^45) + 
        16449109401904841708848764949931547164756919301236224/(11*x^44) - 
        4135412879766816046492998466479181307294907226112000/(43*x^43) + 
        129977525182607904018801205877699332779550702990336/(21*x^42) - 
        16343448861065479938083000363378653841538405410816/(41*x^41) + 
        128460218959905318649721217727298189561013309856/(5*x^40) - 
        64631875424450900902532117241314387774123294720/(39*x^39) + 
        2032740958795722413472549025953108624076168192/(19*x^38) - 
        255775408511556288951471323880018368388048896/(37*x^37) + 
        4023756646508414162635732732974352286964800/(9*x^36) - 
        1013014954688309731098912838492569663690752/(35*x^35) + 
        31886497020215094920571710745461274205312/(17*x^34) - 
        4015693947589298929468319986264977452288/(33*x^33) + 
        7903944996937320261065842228462426765/x^32 - 
        15934701657536073460472019577024937984/(31*x^31) + 
        100419666911358653885685579784380416/(3*x^30) - 
        63303434285670401960145704705146880/(29*x^29) + 
        997974068886513171759738858516992/(7*x^28) - 
        251817342631663039155433083256832/(27*x^27) + 
        611202742646846291012011801600/x^26 - 1003256425094618525247884859392/
         (25*x^25) + 7920835277443447956971062624/(3*x^24) - 
        4004267983766121930970185728/(23*x^23) + 126586758888044599401499648/
         (11*x^22) - 16016553479815808268142592/(21*x^21) + 
        253478780620989876085568/(5*x^20) - 64231208105844537595904/
         (19*x^19) + 2036140760198030194816/(9*x^18) - 258415271694282480896/
         (17*x^17) + 1025927015474803994/x^16 - 1043882467742302208/
         (15*x^15) + 33235725264249856/(7*x^14) - 4239112286074880/
         (13*x^13) + 67704933845696/(3*x^12) - 17337639237632/(11*x^11) + 
        556356339328/(5*x^10) - 71630255360/(9*x^9) + 578578996/x^8 - 
        300541952/(7*x^7) + 9819520/(3*x^6) - 1294592/(5*x^5) + 21608/x^4 - 
        5888/(3*x^3) + 208/x^2 - 32/x)*Log[x] - 2*Log[x]^2)*Zeta[3] - 
    8*Pi*(-115929478358440860900751865567520299522565562956266499573993918217\
6830148807587001372/(15398377380472296134925*x^54) + 
      68654450633120236789833085089569184734984364045404511869809571113365674\
876157392752/(14317789494123363072825*x^53) - 3845933248660927172604882129351\
48594898215251416710359400472023431391391015115987/(1258986829849936161975*
        x^52) + 9614632026314163764602435263137109900309021256201216847935950\
2906448039596641952/(4939102178642057250825*x^51) - 3004173929371166859223204\
254999945360454822711113722871545498179938778066096969/
       (2421128518942184926875*x^50) + 37542598851387769395614142884103821925\
9566038711866542185816864429840350457622/(4745411897126682456675*x^49) - 
      13402854644351118725155358234815435396968517035119009168196331759360575\
898601/(2656323860782282891200*x^48) + 
      20930732544578123302625618088726637064119630114833770569440793752456322\
7168/(650245945087329666075*x^47) - 
      407829919080619564268035905149974829867430520505495487593208939496324/
       (19854337211552025*x^46) + 
      9807188327568785629558190633851715620935532665854655396309891533248/
       (7479557226604125*x^45) - 
      2453326086333754619222824137845892077694341166372156755601295177393/
       (29303017462337850*x^44) + 
      6153261123817461228888683234571399388853454510253107269324515813328/
       (1150688326217341275*x^43) - 
      130279112841512641138731728335481773558424405621675138503733122/
       (381321616754925*x^42) + 
      5342987498513061500608735680478256832636019284415543952932336/
       (244699972191675*x^41) - 
      9322606593289127211251003659481840394488897151975528173160539/
       (6678664321329000*x^40) + 
      581257829907825164930228206924526346260792203480798203990416/
       (6511697713295775*x^39) - 
      3622777979950103698843129637637782899626019758817292734916/
       (634473110526255*x^38) + 
      2257030109532253356367169531748933400588468678237728036092/
       (6177764497229325*x^37) - 
      7597356671314387650896761067754523889968022784541330321/
       (324907994010600*x^36) + 
      236431821574630128063805947130956218104301278946230604/
       (157941385977375*x^35) - 
      5882842327356717713664391610568257884506764810311307/
       (61371509979780*x^34) + 
      1828492042911082885386624753998467971443956648648399/
       (297832327843050*x^33) - 
      908645646157727191681154681669775585183846041610443/
       (2310456846297600*x^32) + 
      140985961782833222463847815561420077775877911392/(5595637674627*x^31) - 
      3524853946665189765747343041379854007136163244/(2183521465125*x^30) + 
      436615452525585097102948726494527155494488288/(4221474832575*x^29) - 
      24506371193783931489806251394787701282231/(3698644950*x^28) + 
      5228427682625830953844466950799332932496/(12320810775*x^27) - 
      25692771726520331790732990292193337644/(945719775*x^26) + 
      72707408549548191398417841104101281164/(41829913125*x^25) - 
      1784660407061454971304140953589094317/(16062686640*x^24) + 
      54591659423633052652574557560126256/(7696704015*x^23) - 
      72337975450349827863043740202066/(160044885*x^22) + 
      8778437557585523412248895099992/(305540235*x^21) - 
      37829849227643896651029057787/(20785050*x^20) + 
      31721424455677736824735640816/(276441165*x^19) - 
      846629509417886016953693/(117810*x^18) + 5803118967574426888682947/
       (13018005*x^17) - 157208213785305232476331/(5765760*x^16) + 
      12119914726605104048/(7425*x^15) - 29763452261707495678/(315315*x^14) + 
      231295434357546896/(45045*x^13) - 10239355785409133/(41580*x^12) + 
      311285613171032/(38115*x^11) + 300673171966/(1575*x^10) - 
      229595221738/(2835*x^9) + 40420800841/(3360*x^8) - 
      1089062728/(735*x^7) + 865581/(5*x^6) - 1531928/(75*x^5) + 
      61091/(24*x^4) - 3284/(9*x^3) + 129/(2*x^2) - 26/x + 
      (8606816708305416424341959782295477398290583294917560024369096704/
         (9*x^54) - 
        3242022425631364139464275254903394982145505452423787549118156800/
         (53*x^53) + 
        50888401170936736820523112607747903153367926670776586254070912/
         (13*x^52) - 
        4260519445949934297060317628652327991598570220006831169097728/
         (17*x^51) + 
        401331085910788076363363480948999298421087050069926526141696/
         (25*x^50) - 
        50411268935987683504563813543411927435102418804442064314880/
         (49*x^49) + 65967352275270969899445189462049792088974197988109762732/
         x^48 - 198912873587007566815318656962505283188507605662231855104/
         (47*x^47) + 6248527557327962926033623637031789094739366918771906560/
         (23*x^46) - 52349895485372494750564889315428537951151366960361472/
         (3*x^45) + 12336832051428631281636573712448660373567689475927168/
         (11*x^44) - 3101559659825112034869748849859385980471180419584000/
         (43*x^43) + 32494381295651976004700301469424833194887675747584/
         (7*x^42) - 12257586645799109953562250272533990381153804058112/
         (41*x^41) + 96345164219928988987290913295473642170759982392/
         (5*x^40) - 16157968856112725225633029310328596943530823680/
         (13*x^39) + 1524555719096791810104411769464831468057126144/
         (19*x^38) - 191831556383667216713603492910013776291036672/
         (37*x^37) + 1005939161627103540658933183243588071741200/(3*x^36) - 
        759761216016232298324184628869427247768064/(35*x^35) + 
        23914872765161321190428783059095955653984/(17*x^34) - 
        1003923486897324732367079996566244363072/(11*x^33) + 
        23711834990811960783197526685387280295/(4*x^32) - 
        11951026243152055095354014682768703488/(31*x^31) + 
        25104916727839663471421394946095104/x^30 - 
        47477575714252801470109278528860160/(29*x^29) + 
        748480551664884878819804143887744/(7*x^28) - 
        62954335657915759788858270814208/(9*x^27) + 
        458402056985134718259008851200/x^26 - 752442318820963893935913644544/
         (25*x^25) + 1980208819360861989242765656/x^24 - 
        3003200987824591448227639296/(23*x^23) + 94940069166033449551124736/
         (11*x^22) - 4004138369953952067035648/(7*x^21) + 
        190109085465742407064176/(5*x^20) - 48173406079383403196928/
         (19*x^19) + 509035190049507548704/(3*x^18) - 193811453770711860672/
         (17*x^17) + 1538890523212205991/(2*x^16) - 260970616935575552/
         (5*x^15) + 24926793948187392/(7*x^14) - 3179334214556160/(13*x^13) + 
        16926233461424/x^12 - 13003229428224/(11*x^11) + 
        417267254496/(5*x^10) - 17907563840/(3*x^9) + 433934247/x^8 - 
        225406464/(7*x^7) + 2454880/x^6 - 970944/(5*x^5) + 16206/x^4 - 
        1472/x^3 + 156/x^2 - 24/x)*Log[x] - (3*Log[x]^2)/2)*Zeta[3] + 
    Pi*((-1849295871195446173240242693134005824880133757328092455813950005464\
691711025020347228872/(138585396424250665214325*x^54) + 
        693479683865737046128996232959981053434179883344147251538613093123057\
920726445476893728/(816114001165031695151025*x^53) - 204441522404318733003536\
463043059876931221348714438334600904939849705719158231494998/
         (3776960489549808485925*x^52) + 108743278899633023686209168235114485\
6483370785497431665818704174441752217591554752/(315261841189918547925*x^51) - 
        159711360236132411672336996641981482872224640150115414264514744974198\
2587710918698/(7263385556826554780625*x^50) + 1996324716644539420169308162149\
76973755432870608662102681449034072395189580357308/(14236235691380047370025*
          x^49) - 19062519248721143251354608487848108275344055950555961362755\
111321213740221919/(21307410647986226400*x^48) + 1113910753261267444885478455\
53529532566193093286395815038030800618708256718144/(1950737835261988998225*
          x^47) - 74058218271809403374330092053996867312211736373266707626364\
474898796966856/(20310986967417721575*x^46) + 
        841513040538619528328169341385145660003827541653679811856931018554320\
512/(3612626140449792375*x^45) - 
        300669630543209568373317500926179338517212308045886886494108030734553/
         (20195322845665275*x^44) + 36152229308355009043902005390466665787868\
796460216112239014622019613792/(37972714765172262075*x^43) - 
        26270368443805147008560868598494276420535942163123749693356809575492/
         (431274748549820175*x^42) + 
        3283407456636722289821384399567907149748818346208002390369305868224/
         (842012604311553675*x^41) - 
        2502225676430128010711179402564321186736112829898274296985690857/
         (10017996481993500*x^40) + 
        312730879519541426711750186784280325544064401977672838978031264/
         (19535093139887325*x^39) - 
        888273302175007655865315470604469003366618271977627239879112/
         (865190605263075*x^38) + 
        59898065086942422106364024386474697256314432212647088232/
         (909074090925*x^37) - 
        2062253399585509229632684787468508739125837222328050584257/
         (487361991015900*x^36) + 
        128859780949660980546018602380682395664025231402396396952/
         (473824157932125*x^35) - 
        8051358621155499495280974821577551563138751951484359887/
         (460286324848350*x^34) + 
        503057835558721591780020990107191320205190136572948467/
         (446748491764575*x^33) - 
        19341226632655615479278111848165199264942728466964047/
         (266591174572800*x^32) + 
        879354660278732906115405918296999482877995739584/
         (187941256425*x^31) - 
        1978516567532559393861897757487387383484048476856/
         (6550564395375*x^30) + 
        35313830131080361075350378951267788068553048896/
         (1809203499675*x^29) - 12100920364098742269685152145026924031641547/
         (9582852825*x^28) + 33257531887628952826202559669813868567779808/
         (406586755575*x^27) - 346175901262231117490566198694500007427368/
         (65254664475*x^26) + 43238938109465263660322139602409467647672/
         (125489739375*x^25) - 539973948233919554344596191671841765657/
         (24094029960*x^24) + 33715300661847913219781772251056161248/
         (23090112045*x^23) - 45752502572495515986380557094146196/
         (480134655*x^22) + 5711781264456104253706481909779504/
         (916620705*x^21) - 89102054581697244789116050849663/
         (218243025*x^20) + 4447611802585786948003313686688/
         (165864699*x^19) - 12165376707064957726031992699/(6891885*x^18) + 
        650238771591452400144096098/(5579145*x^17) - 
        1213366578712081571775157/(157248*x^16) + 207892036982021577864992/
         (405405*x^15) - 2487963023433595749212/(72765*x^14) + 
        4024692770888716512928/(1756755*x^13) - 873852746619303211/
         (5670*x^12) + 1193373549515555824/(114345*x^11) - 
        3355209761187628/(4725*x^10) + 414800858494588/(8505*x^9) - 
        16966042196687/(5040*x^8) + 519845982256/(2205*x^7) - 
        743676778/(45*x^6) + 267667856/(225*x^5) - 2965093/(36*x^4) + 
        165560/(27*x^3) - 157/x^2 - 148/(3*x))*Log[x]^3 + 
      (285801631146859407908372369324859869740571332611125572895826781184/
         (81*x^54) - 
        35833700093483673341066848689676915900970441952613465661826439168/
         (159*x^53) + 
        561640069739032437014623098900319485132746185334497194459285952/
         (39*x^52) - 
        140855952773125249399032085230229932681589513776071900693137408/
         (153*x^51) + 
        4416053933057527063824442937916012015365080495084392676951424/
         (75*x^50) - 
        553843365610734687671630705425404115414134093478308448722688/
         (147*x^49) + 
        2170823428501515031282056231059458836263114581470723436318/(9*x^48) - 
        2178404554210474959659429395382128138175002169204992688128/
         (141*x^47) + 
        68318894252082165962269035657842746781207599601359729664/(69*x^46) - 
        8571230438619711161565657345498751590837322246861969408/(135*x^45) + 
        134430415331266383083010354367006219541332568941661632/(33*x^44) - 
        33737741185076252379207129254855711538427577614931968/(129*x^43) + 
        1058499945914291713783382185590506143287901593947264/(63*x^42) - 
        132853945688758606361420052360060852409019641639168/(123*x^41) + 
        1042292214815602430761737906872739226830435111716/(15*x^40) - 
        523406040845603824255271188060736886504311154688/(117*x^39) + 
        16429534817696798159487089164059468987768059264/(57*x^38) - 
        2063157538436361573315026308459257444350226688/(111*x^37) + 
        32390207160966977289247873367264389773043432/(27*x^36) - 
        8137353126211029143536853902591618897977088/(105*x^35) + 
        15034399760529419102588928529878573339472/(3*x^34) - 
        32116184728976083455233788930830008089888/(99*x^33) + 
        504551060390089989513189291032207796937/(24*x^32) - 
        126851080705618057656461707808614924288/(93*x^31) + 
        3987377628193763529325738109181000704/(45*x^30) - 
        501466129895871184624673486184613888/(87*x^29) + 
        7885234013095623678630623223191872/(21*x^28) - 
        1984380021205351367119834129328128/(81*x^27) + 
        62441308959245846651207207867264/(39*x^26) - 
        7861705941556630657138582943488/(75*x^25) + 
        61885858985614718606549966396/(9*x^24) - 
        31189587683682097786001164288/(69*x^23) + 982849902338927806767618944/
         (33*x^22) - 123943036273173538400075008/(63*x^21) + 
        1954723187074468316915272/(15*x^20) - 493526807115725589960448/
         (57*x^19) + 15585362448624859407824/(27*x^18) - 
        1970094737344206400288/(51*x^17) + 31153808380431018697/(12*x^16) - 
        7889451514112432128/(45*x^15) + 250001349394592384/(21*x^14) - 
        2440485073620736/(3*x^13) + 503985555192952/(9*x^12) - 
        128310546289408/(33*x^11) + 4091577083024/(15*x^10) - 
        523179270688/(27*x^9) + 8388061897/(6*x^8) - 2160310528/(21*x^7) + 
        69914864/(9*x^6) - 9117088/(15*x^5) + 150217/(3*x^4) - 
        40288/(9*x^3) + 1394/(3*x^2) - 208/(3*x))*Log[x]^4 - 
      (59*Log[x]^5)/30 + (326849917810107510531165854754243280253384425595601\
61258841472539192444113178058223637422108315820137476132111949595611122733619\
06604405591432739289300029/63125517930321913955911694300416686454067468486246\
112887920245629421223930866375825000000 - (7734529391353220739219682799856334\
34849613196067252523846884950461657661826654707341248*Zeta[3])/
         7293968232855298169175)/x^54 + 
      (7148531093243987109872198296491372994540339891564845147543413424203019\
703790637601548582873199478923827381190013866613747196142516905710556306007/3\
40652782714958090360353446500698934091694851434954273944805751308052195767040\
00000 - (10802777174196538814895888954506188856787999531678398797168085281932\
6836552942964152*Zeta[3])/251797365969987232395)/x^52 + 
      (1615128454429481649514408532193101663458111467761392558235278714662319\
7785454865634876065810423124868056252040763130057989216142757896793096393/189\
63464624820541467428582548115831351258316628464053711502344455407763934400000\
000 - (4208091512346822708643685883427578898261519087028242088324129417194262\
270747110496*Zeta[3])/2421128518942184926875)/x^50 + 
      (9975342382231817351980686312278436548812233682344859623930947829901843\
2553919206855166635368941176783613646755907549909587468853587298042847/288124\
61037628211275793198307174740845227129971110732169746169334996885811200000000 \
- 
        (58532132598312238863894495281751859088346940071230436905938857678678\
522634631*Zeta[3])/8301012064944634035)/x^48 + 
      (1780588107679698198167824974499481581396816752224133006359241858227504\
92303161573330233813707717657393962177616108803824347792741/
         12630702441943436597253489279174438924405172418237897124908820889800\
000000 - 
        (17633498893329362633132704326795006029862659805013254897043762011790\
080704*Zeta[3])/615484453558112775)/x^46 + 
      (8842539155830583871100768767456630650643738448583936220713125225697331\
43687478334839394857098751849524744821144790599449950243/
         15376507320626792379265117383342795212319340335246135630323781952800\
000000 - 
        (71356561466029509226148346455711264850463322704049141414354875979128\
*Zeta[3])/611979480171675)/x^44 + (317158121775406843158036229304595174997813\
1426423281183237984864663719281370120879077578558420560764773213193748122437/
         13492894720073024764470161366522469613457472665340394743938400000000 \
- (365463510770604291009843696710805269476717734993335009252019635488*
          Zeta[3])/768760692602175)/x^42 + 
      (2452124381202913031332633278777095439239508165718921176380683117241189\
58179165416838631908446781747706049658201/
         254664513997195087425443484503654666023677117592330368000000000 - 
        (46322446891496715048009428170665163100705125698054343586328808*
          Zeta[3])/23852372576175)/x^40 + 
      (2391431787187000901599266831024482140709757760845518434791147261901883\
4688343272233225709386534002908308959/
         6048282207433383326354282756961798318062331542817846240000000 - 
        (176378884450706864312179849863801535645737914813519050034368*
          Zeta[3])/22184374493925)/x^38 + 
      (1645345331876033949210961237820130802998779705345744922262285532822489\
1946034018050639662272759039/
         1010691645190539623470784646346233047511006835200000000 - 
        (42743815859461150802310856624820332858251381883101188302*Zeta[3])/
         1310112879075)/x^36 + (155293305420927019609270219562304600862611502\
4405091956908364542588728014280089412608738818581211/
         23099919046188222283104489083713348652557122888960000000 - 
        (10297694110924334135329626959665407496577778423537441212*Zeta[3])/
         76714387474725)/x^34 + (24223304429136226486985513338198373238041441\
6076625286383410944134891798385203325055161626286287/
         869644011150615427128639589033914302213915214643200000000 - 
        (19995783554363752875788109369628660528752525528098107*Zeta[3])/
         36100888223400)/x^32 + (17219032236739877970273702797544650971088998\
425947360246907352201471666805843849761/
         14864080934343488841316699377545494825875000000 - 
        (715225605696824836630619981584281920040727203392*Zeta[3])/
         311931637875)/x^30 + (1100880173389633496376713109583732030645446603\
2195758731372481931412725733929/2275311362563000738348531893182849400000000 - 
        (13389126445840039606391561165551403079119912*Zeta[3])/1405485081)/
       x^28 + (52968393079055056751503345196143686596155825382371827160026451\
2402056501/26083816325678138975776820644953300000000 - 
        (864459671684638306128012403281686273018272*Zeta[3])/21751554825)/
       x^26 + 
      (26415538194098808681792931288653487711354586322204472441719723948271/
         308190322124935549744563050081909760000 - 
        (8801607801800459706114038401956442196*Zeta[3])/52837785)/x^24 + 
      (11488571698613925205980551485580394909742215535237193704049/
         31547802511201776254103088440000 - 
        (22469223385723883627758784530351520*Zeta[3])/32008977)/x^22 + 
      (715545617922132696060118958992049202087605680780460774201/
         458877127435662200059681286400000 - 
        (11396855199023420104790741947232*Zeta[3])/3828825)/x^20 + 
      (21358922789716497212945742417183104801342433919639/
         3169016618135956446418560000 - (7965739312085888909079651544*
          Zeta[3])/626535)/x^18 + 
      (1590159646889369622956136503909229159810371/53963025549316595712000 - 
        (4934413526779700979931931*Zeta[3])/90090)/x^16 + 
      (60262621050155086040182175717873671769/461109837457539270000 - 
        (10736935261642583591456*Zeta[3])/45045)/x^14 + 
      (2614069644232967001282085171783/4428270758419200 - 
        (2182429641526796336*Zeta[3])/2079)/x^12 + 
      (68840906353907162039917/25204737600 - (7380789934819456*Zeta[3])/1575)/
       x^10 + (3249914467198876541023/248935680000 - (445071524342*Zeta[3])/
         21)/x^8 + (79275745339343/1215000 - (4311611456*Zeta[3])/45)/x^6 + 
      (1766911663/5184 - (1157992*Zeta[3])/3)/x^4 + (496 - 1280*Zeta[3])/x + 
      Log[x]^2*(-298570772707199098583960764851992843399509454423158564376704\
46820293868472284523064572196721594395265579266741/
         (2845320311417290231699249915584781125657067500*x^54) + 
        111683193283615791135702322311299608994297481976974346874758838362551\
0244879704227308338976436492094122711/
         (1652443310378220274819858048717876393379625*x^53) - 
        154220754264943761035411176072183822124666196925878195755861693942345\
099615741409590225483670393061001/(3540522882000484955593048128399371070000*
          x^52) + 13434284292754041672283070372993423144740868603310196942003\
67154143660036127066668812849174530270749242/
         (478328045707190517966924257000724646336875*x^51) - 
        295584519378594145949246682286971824275240904650878149009274166867711\
17246526339727031537534793326949/(163112718058717994191619524978934235750000*
          x^50) + 18699373940700914892949745460043662931195959664063211120276\
41443074566137495016482752162157173603407/
         (159850463697543634307787134479355551035000*x^49) - 
        494278090052797934102470313728637744290832310739372683540962478178131\
877999489282853746395888353/(654065299718325270572919409145738880000*x^48) + 
        439415830095797687852299502232240450898306248481072040843573722193356\
878488513906998660389610558/(8996165725585415904139831964399383104375*x^47) - 
        251875068140385186093889785832448587315152187637995542009793638816577\
54928435603279874575069/(7971713847161594860299399369356917500*x^46) + 
        469057311308692672164870267877112426406286180384265594443333115639658\
23048484804937795196/(229365168236746655187642564975103125*x^45) - 
        109206667403011337977651097146163449267442585822487020652463353153058\
48323162699617110073/(824337037074289480265977843129740000*x^44) + 
        319958389639347444222098435418359432569189566947265298424329521130937\
5444952260686764707/(3725909732912484554270371444373341875*x^43) - 
        438666025159836524536506345731308038813120585692248031832390289939651\
221389471092237/(7872927353934841021764403167705000*x^42) + 
        106936688625459288777169171129571811605080968668470417463978549804970\
5808594329147/(295595257794256851549762389996250*x^41) - 
        209765842591972192293802783088558229902181046317748021406549028759392\
2159226699/(8920911423398590432865248200000*x^40) + 
        215961923340327946567106707199975630167840188408085106149512169649334\
340319/(14119949087359781935135741875*x^39) - 
        150738684246830199331506520927333889190940810563539369077930417473133\
010209/(151336890218368944843249746250*x^38) + 
        267849119405834846890973987634061135860430900071563524972874384634006\
533887/(4125921533321848075200177292500*x^37) - 
        993907983403089202086646968067365653851758529625116726346934021149402\
09/(23458934349331574549536080000*x^36) + 
        789005152087445095021827144565810945327226141919251811906533581907203/
         (2850912160509045518172787500*x^35) - 
        23596241681575926420146011555011232921702729073615615891059153815547/
         (1303274130518420808307560000*x^34) + 
        115365706204000441567962593237700716112774589243797689579589285739/
         (97303272188026892927940000*x^33) - 
        341424825794229119116108378728244193727405532878573636248217164159/
         (4389976018588364827983360000*x^32) + 
        3224140512934298515089251954876608765789525923575575322105508892/
         (631273406969860079023974375*x^31) - 
        213630194813025593566913026142722716716303191780678400720977/
         (635702131821550212168750*x^30) + 
        13604701943695395549977559359693250820894932205884260808412/
         (614512060760831871763125*x^29) - 
        4125191623361167615342149219126408629877444142518308683/
         (2821983304162252230000*x^28) + 
        65754593347702915627261581664143146378272205712382322/
         (680299546539114376875*x^27) - 
        155473043003676597494678292608281799949347242157221/
         (24263083964357988750*x^26) + 
        29943879033560819996743992748921705203198238427/(70376737337156250*
          x^25) - 135409417864444152491569697196452967879910638739/
         (4777961149904342400*x^24) + 
        231943015625342201676515098323835725454566122/(122648556303348075*
          x^23) - 3745437179194998435463923357663827542751/
         (29569252773060*x^22) + 12598175832275563462584797264047433517203/
         (1481822781013575*x^21) - 124465220410941954073164699986363526829/
         (217116890991000*x^20) + 51949706304404734746988123852797622612/
         (1340696801869425*x^19) - 222430487004511274139110116399496081/
         (84441029072400*x^18) + 572875804192373590268148917702675/
         (3189994431624*x^17) - 12813157583850081331592634109613/
         (1038874636800*x^16) + 25868770414045726340382763156/
         (30435780375*x^15) - 1680125901638814347718614083/
         (28406728350*x^14) + 21801477128069889579958172/(5275535265*x^13) - 
        168662447911527599772331/(576298800*x^12) + 2750714912647488225202/
         (132068475*x^11) - 750053621547018587/(496125*x^10) + 
        197122590914068969/(1786050*x^9) - 651876793662781/(78400*x^8) + 
        16207894776116/(25725*x^7) - 68228534587/(1350*x^6) + 
        4564614256/(1125*x^5) - 26589821/(72*x^4) + 886364/(27*x^3) - 
        3893/x^2 + 584/x - 166*Zeta[3]) + (-145/2 + 1568*Zeta[3])/x^2 + 
      (-5037956/243 + (180736*Zeta[3])/9)/x^3 + 
      (-1159844484199/253125 + (95909632*Zeta[3])/15)/x^5 + 
      (-775880704774559266/850854375 + (1053326365568*Zeta[3])/735)/x^7 + 
      (-66519051157161876106283/354441622500 + (893317226239712*Zeta[3])/
         2835)/x^9 + (-9061084601506708937542069384/226520546608125 + 
        (2670100850870217088*Zeta[3])/38115)/x^11 + 
      (-3750974469517061359150477882473260873/428173420496286465000 + 
        (9250820766569713080448*Zeta[3])/585585)/x^13 + 
      (-241913571174391817587787783321229590297/123511563604698018750 + 
        (2438441268156448545457408*Zeta[3])/675675)/x^15 + 
      (-800379805105842002645078341263367273199128459/
         1798653929898212459572500 + (10851933823790044521494482544*Zeta[3])/
         13018005)/x^17 + 
      (-159418576889151488905899598764983529848114926440188369/
         1556904539513853893059632936000 + (53728794323975206562151297146624*
          Zeta[3])/276441165)/x^19 + 
      (-204827955214434862776708954080778153673730625895359019063/
         8603946139418666251119024120000 + 
        (13955447364186631753532099312311424*Zeta[3])/305540235)/x^21 + 
      (-2341930703926166515423839691103858142552023683045037336696544341/
         419529912930487549960046765618130000 + 
        (83171377521800281415323650289233121024*Zeta[3])/7696704015)/x^23 + 
      (
        -33065635790460575745074632565614934313701637882127392636125410000702\
367/25080592620844364399785404466301250000000 + 
        (21512583717538720494199548421356598048384*Zeta[3])/8365982625)/
       x^25 + (-3158626664851667194700459957775362143361216106411556258048732\
02522958753/1008295148194607076145784550878691796875 + 
        (83347611983204462853890694695944974433589504*Zeta[3])/135528918525)/
       x^27 + (-7794885720687576265692344528632211879715909555352765920885309\
880527367047393896021/104172433881523950962894534804298009571340625000 + 
        (623614554637739320606346929762181150997885649408*Zeta[3])/
         4221474832575)/x^29 + (-11912760880860725427640293660175876975757402\
467451803256404297429049685604046354356130377/
         663485726280681935980712577082759324809200450625000 + 
        (4983231520378283220232927168361719900414191331823104*Zeta[3])/
         139890941865675)/x^31 + 
      (-151380822287093984952383659072740108083335944702308066771943367776068\
86122489063302826944903/
         3499704929832168453524637769227741493499079300000000 + 
        (256715393103433910962648525414068417110478704771223608*Zeta[3])/
         29783232784305)/x^33 + 
      (-397497683871963171150275173693885205845871358336522980081722827428299\
53337534722532466052927319/
         38010435469788428045953866308577516306204834000000000 + 
        (47202620472117344554190450014205643743179055752371358528*Zeta[3])/
         22563055139625)/x^35 + 
      (-746809615064743898326666504089934945210879938357613909854894094721784\
0764963575463423771407536778612078651/
         29445584430925681983566902895735070758987666721613198800000000 + 
        (449348715799882434408475125418255172060941141292394523327552*
          Zeta[3])/882537785318475)/x^37 + 
      (-122097937772236899519013893251273482807820934540680848796572048484657\
8657669018245437710991856028978280651/
         19794156660336831173454033593037571697471714736329887500000 + 
        (73537934456977823108200813527210513005514582537419376450404096*
          Zeta[3])/591972519390525)/x^39 + 
      (-367834058243916021364992822433694930762459686163497526012505851077041\
0318542686842526581225376026851487713151248723/
         244566173087088424112854383743333887777080627444277711981200000000 + 
        (8525982072876074966061371408692663319874379365739662106713891565184*
          Zeta[3])/280670868103851225)/x^41 + 
      (-471724832714348133604040828779433070937071075202582272121288225054020\
945128563343533582733554004719331148025008690619190063/
         12833653237324380285489131356439056563077089177321114753569926707500\
0000 + 
        (94216120532836287877870931355757907232956926013726926104535557274742\
528*Zeta[3])/12657571588390754025)/x^43 + 
      (-353905718925856840473455703340775096953174582025295366864137850485414\
4951379530237848680526936749784584535135052361449503688871/
         39314933490238957787893766036956010486043767902617960418441487947500\
00000 + 
        (24205364865929826369147518577690301591790725208954962858398669391124\
031488*Zeta[3])/13246295848315905375)/x^45 + 
      (-243415933548997569935557900967016050494185587278780461734367879000638\
19005205316288466611568561847705414639731191283482830128219567156659/11020391\
1846396966956565781285580470355279549856950228839361162007230927175000000 + 
        (22477176622781982999573132061736577634775233564122759810877167556524\
167770624*Zeta[3])/50018918852871512775)/x^47 + 
      (-479262034553231125848614308123422780028621927523831295136260173980001\
717063032686597138352293700804213307148279288316491128288784359152951796051/8\
82749278285396205308800517614791949401074639055001700270434134399231411146320\
0000000 + (228366741646734203254449143667113320246480393400473646971083867116\
23987855508864*Zeta[3])/206322256396812280725)/x^49 + 
      (-153511889093943734199829901012633014093401229395435666723671423065657\
74027926048435321676521411127642398110311618621417103920052241409480041573203/
         11484748263406940426211435305702650362105818008113542529028607360806\
32703277100000000 + (46499997556863781578463533608961049785361512705468769626\
94700777185178613078056192*Zeta[3])/170313868229036456925)/x^51 + 
      (-443389775432031675188467822147796256676675437053625133077581293379340\
12349904216479619498699398275471469991698331409229566713417124357545223256144\
01297953/13453417260494003672720227758840127673914484818126949349869986740492\
52328008093977900000000 + (10791703435915187599082361270302233411888370307659\
5982102858926013389655312409335586304*Zeta[3])/16002235316961405787275)/
       x^53 + Log[x]*((-39401644062603301014822827499094913617622831118366297\
975783259429754987964255449420342138348509568426556887150031453210592534367/
           21677105593567166055787809625268960117708377560498055102866075000 \
- (413007534985836425684733361577906053740455738691494954078761467904*
            Zeta[3])/53)/x^53 + (-9657765488106890681576815082812839129706047\
81259832465848325678654211062024088029993091579354860338128097802225616667259\
33/13235356261389256176866316059460291344715014345510500668468750 - 
          (1622546798239636759914348403820955845385788521534204604662792192*
            Zeta[3])/51)/x^51 + (-3630600789928830578229961801583539215508837\
73445112186022969565310924622671348065581960425950251608232285771176495562666\
3/123845925255761701446960515830039350212780901497291777781000000 - 
          (6376093556019516515671963137260148862011361436623631645722624*
            Zeta[3])/49)/x^49 + (-4191433414704057036009175408671012315775078\
353985262788880984509509831852852928214065715122458615427987916552656253/
           35560609631583778672195555639091847779203434187331705906250 - 
          (25063465325257949735225418482528581901649464812124957704192*
            Zeta[3])/47)/x^47 + (-5063993290098926972024411195671566890472763\
9958767409158935983049649732519395747544623617525476591649278307/
           106770151706389330470497826302474528898260870102812500 - 
          (98552769653520876406266898043813095189208351945632989184*Zeta[3])/
           45)/x^45 + (-83797660094889436621145625851269546417758764805017405\
95015105723682561680344464581426766871825666291560381/
           4387066900113641600887788462961675642952985529335562500 - 
          (387660816862419227214181943317613183094656319045320704*Zeta[3])/
           43)/x^43 + (-32405576088528239816844190923750574202384707742942387\
610297026948975265866092553273655504094064917/
           4208954961804663228690978550232755901523894645000 - 
          (1525480111537930036937111997202393256198644015740928*Zeta[3])/41)/
         x^41 + (-10251864606798340541467025274268601062714407206433828144944\
52888701734803208179069729848029/
           33005840066056112832595474333180730333156250 - 
          (6005533106038957530554922166311973408157173202944*Zeta[3])/39)/
         x^39 + (-69119005813924953505590957015526894982046767412125453711541\
021971934656945284220844900941/
           551112898743993350681696740660699784434650000 - 
          (23654235258417580334486523925618054553191364608*Zeta[3])/37)/
         x^37 + (-26082066643984889314006388963268234181025344678645977554645\
477308802761996209082021/51460230620634425948089267472550363750000 - 
          (93219000124406208847139434880034152416724992*Zeta[3])/35)/x^35 + 
        (-3182700517126214757352348842912621537545990269488897994925987472452\
257319924220029/1552628672439712965748064755743233832000000 - 
          (367594371805409006808566728443432662884096*Zeta[3])/33)/x^33 + 
        (-1467924773810111995890688757971561322399956731784908582157257996546\
69857273/17693735018186193482595023199301921875 - 
          (1450570948176036029362911066192123658240*Zeta[3])/31)/x^31 + 
        (
          -176768439367242016589429479250103975659880797773252093966799787523\
562/5261961863723429924886332615484375 - 
          (5728744616531927525004307168024182784*Zeta[3])/29)/x^29 + 
        (-929194762946982810448275513575152657925517882296641133407885403/
           6829649023369931711788742156250 - 
          (22645668503070360752966296405983232*Zeta[3])/27)/x^27 + 
        (-34402277318121582604213889146021497891691600929030383699323/
           62456781192226170203829375000 - (89615743486059998625546083633152*
            Zeta[3])/25)/x^25 + 
        (-639889286199275727072340336511144342670119332536275603/
           287301193484240382937615125 - (355094054813597700317556883456*
            Zeta[3])/23)/x^23 + 
        (-129085990310923539387618596432329937582414707261/
           14373221610769563291750 - (1409204170041150290907584512*Zeta[3])/
           21)/x^21 + (-140512950387058544545552061035210881339595814/
           3901303008637452893475 - (5603030007666771480217600*Zeta[3])/19)/
         x^19 + (-74683803507415872667231748131651854619/522521087900011200 - 
          (22330050754267134193408*Zeta[3])/17)/x^17 + 
        (-761701143751044214222502316139126/1370979726991875 - 
          (89259181707360157696*Zeta[3])/15)/x^15 + 
        (-491175360562175911290075306476/237636486011925 - 
          (358194015935309824*Zeta[3])/13)/x^13 + 
        (-3154640956403916780388288/457617265875 - (1445133180086272*Zeta[3])/
           11)/x^11 + (-4914732723636546509/321489000 - 
          (5875452507904*Zeta[3])/9)/x^9 + (52498485326092/900375 - 
          (24174426112*Zeta[3])/7)/x^7 + (5451512369/3375 - 
          (101546752*Zeta[3])/5)/x^5 + (2300392/81 - (445696*Zeta[3])/3)/
         x^3 + (1360 - 2272*Zeta[3])/x + (-6134 + 15344*Zeta[3])/x^2 + 
        (-45706765/216 + 1668088*Zeta[3])/x^4 + 
        (-107128857967/10125 + (780678272*Zeta[3])/3)/x^6 + 
        (1879772362381747/5488000 + 47021062652*Zeta[3])/x^8 + 
        (231494356034195033743/625117500 + (46019163553664*Zeta[3])/5)/x^10 + 
        (246538039787668537568620159/1996875342000 + 
          (5683440957160000*Zeta[3])/3)/x^12 + 
        (87952797202704363966215359759277/2559162157051500 + 
          403656988435125248*Zeta[3])/x^14 + 
        (335996791776504793239229553099755153/37436886411724800 + 
          88199810023577763070*Zeta[3])/x^16 + 
        (8417278266797299528431579075435738677519/3694970550150079200 + 
          (176800702646119524058496*Zeta[3])/9)/x^18 + 
        (5351512056971108602568216816663213714201761159/
           9386593704992367864000 + (22208802974326177737285568*Zeta[3])/5)/
         x^20 + (22140668187665994379512813301405151972118056227/
           156307896904068409500 + (11182438892250772189385851904*Zeta[3])/
           11)/x^22 + 
        (37372039722089056666881008962867861160068826090429160109/
           1065929065680659971478688000 + (705013768911956442241924545824*
            Zeta[3])/3)/x^24 + 
        (63940113481851396977347596172737646696737309565204370479187/
           7381255959081274660452562500 + (712181418853951150293580067259392*
            Zeta[3])/13)/x^26 + (12118689128114400596698612632901811023319389\
2500369012165040933143/56660791897587581608914009000000 + 
          (90034251215513242905007570627823104*Zeta[3])/7)/x^28 + 
        (19546874940651967890282513747957839592099884808413018606232755872602\
2641/370151800068820587819590294330625000 + 
          (45574537688269793371122930759756357632*Zeta[3])/15)/x^30 + 
        (56108046729037300626729469829374479792874999773796568715297400589127\
714592696483/430165519636976752415048244015441408000000 + 
          721544530010005743000415647053109337727*Zeta[3])/x^32 + 
        (12892133986584619664143830954191940976312216373877502909534774131723\
402431460542969/399919506537501824510865164358105684000000 + 
          (2926650755373813560073217728012607123706240*Zeta[3])/17)/x^34 + 
        (33763021888686379085983321118805127197148612482212634366603867281235\
40604901995363897/423444183392648990658563115202700136000000 + 
          (371206113335180174444722540881376953966805696*Zeta[3])/9)/x^36 + 
        (27929499965683100413508026797700413633830085082533083743489545179065\
54595488363700850159977/1415019604883226170669221361155850797872750000 + 
          (188439605818833696685678119064809175366865761280*Zeta[3])/19)/
         x^38 + (685557448623502371111491441930427723791977879338717654722370\
564077881188739615166804295813769/
           1401877007933846361034522710742638561360000000 + 
          (11963657830627122554944606344059442243067582910432*Zeta[3])/5)/
         x^40 + (450744525921371868599171722449832962004226993082148191050026\
323206380846263143750692723198320909941/
           3716907241290913700694304018287967785197720250000 + 
          (12158407015654400101830990952888682070376516248452096*Zeta[3])/21)/
         x^42 + (154415994891249082068859849345982559990667259125047925553234\
09959097860211050489105837932628480197791335831/
           513039052770764732063953999655318879175897311071800000 + 
          (1545183282537093982706457267227327226577685409591788032*Zeta[3])/
           11)/x^44 + (701777101925121506850631328114326227076117370437921891\
52743052673672711853734179857844923915215273369386018647/
           9386282670010582029806431130057538584922666713927250000 + 
          (785789978356050410986114355326026772040961442402641600512*Zeta[3])/
           23)/x^46 + (549866483030212672357384174636453620858893051603508134\
3156100755597713834335157388996133367574654566052887819884270401/
           2958202512640532211090496048212886246204992838546928448000000 + 
          (24983947740043970042022748847855250557151443891889955774096*
            Zeta[3])/3)/x^48 + (790743514048430289126474237188534800293736647\
97291718803249340796916010406368351452787835887443167209479756182829366752263/
           170975767159815074026416078276765009297356586700943030550000000 + 
          (50854635289423211980421472276081896039391950530894400746763264*
            Zeta[3])/25)/x^50 + (51496523125393421748070033452996737822257290\
01742885716595964057065301927126937492430381366131726031906986971369771441845\
89/4471673910333625012998574354930777166238556882947740799000000 + 
          (6471477728095499026446938632312194138872380696551461247009825280*
            Zeta[3])/13)/x^52 + (63260866919213576666051929079917631277235181\
32269000279523666607666651835728565937584009893491335109237868992485754027814\
0225094827/
           2204443568479315292095530686206597062023700652877135785220620500000 \
+ (3294956243182764516519718840825777853823318802407133500802838552576*
            Zeta[3])/27)/x^54)) + 132*Pi*Zeta[5]), 
 eps^4*
   (Pi^3*(-1825836711378386481672429276794248498999944665161143426535963256/
       (81*x^54) + 
      233669762609470159075108377672509218232207076899872959976944848/
       (159*x^53) - 
      284745576491394987948867465353893294962470821300902649618978/(3*x^52) + 
      948444183771866419608134795058536386440706113804383543796848/
       (153*x^51) - 
      30062530706121690115898000706569420937932023022094862663172/(75*x^50) + 
      3855549748582621227620756618469725742509080370908364602280/(147*x^49) - 
      61131895058718985344494667208093870596365340809084601115/(36*x^48) + 
      15699347869802110366605324427143605319335663947359556640/(141*x^47) - 
      498085489517613783681862706026155143837712049951751960/(69*x^46) + 
      12808268795195712797229733298193811117886089048901392/(27*x^45) - 
      1016430382281255736165454430821604252773312220949210/(33*x^44) + 
      261754483148467306146610258385602621746343629657680/(129*x^43) - 
      8313459844445223253927296261561097005037902708620/(63*x^42) + 
      1072171511640940463912499329890708846443784628120/(123*x^41) - 
      1135764377328521919035313133051189593340635637/(2*x^40) + 
      4402148751629677584247838673927836470082881840/(117*x^39) - 
      139986535539660681959366729023706427149462660/(57*x^38) + 
      18121921867356458656853398756306081211833624/(111*x^37) - 
      10678959744690146027213839523226640976169/x^36 + 
      74818656080087118517287682435075567177064/(105*x^35) - 
      2382581726096719576968321629424470534630/(51*x^34) + 
      309906911915651370853191356180359509788/(99*x^33) - 
      9876730235702535163722240972419477711/(48*x^32) + 
      1288386682260223421741465748460925536/(93*x^31) - 
      13698641458407474573351204457543832/(15*x^30) + 
      5378592408226015293278863824852848/(87*x^29) - 
      28619945419353063756680082546530/(7*x^28) + 
      22561018570570303744082994868144/(81*x^27) - 
      721005060670899077238158574836/(39*x^26) + 
      95156306303117795525789513192/(75*x^25) - 1522103322235429596583055131/
       (18*x^24) + 403931850689617008719026928/(69*x^23) - 
      12936791998253745497064500/(33*x^22) + 1727767791135019324618040/
       (63*x^21) - 27699415468414642296667/(15*x^20) + 
      7458358000419982113704/(57*x^19) - 239412372289326446822/(27*x^18) + 
      32560263161828926364/(51*x^17) - 1046211945993027791/(24*x^16) + 
      144172075219238864/(45*x^15) - 4635200750043596/(21*x^14) + 
      650219417712328/(39*x^13) - 1160898212611/x^12 + 
      273321998488/(3*x^11) - 32111035474/(5*x^10) + 14411951260/(27*x^9) - 
      457008335/(12*x^8) + 73197944/(21*x^7) - 2238326/(9*x^6) + 
      415292/(15*x^5) - 3653/(2*x^4) + 3004/(9*x^3) - 47/(3*x^2) + 22/(3*x) + 
      (13*Log[x])/6) + Pi*(-1040723352065778887617616394853650207129732247488\
96443032703492097377331405077891770582684933743393340407733/
       (11381281245669160926796999662339124502628270000*x^54) + 
      40220704198105667586104204824858276711741624161914412900954441720390197\
3585341263214758377737435795460593/
       (797894055582626361270160029238060315660447500*x^53) - 
      58292484261319551892668880878520757088277117177865593842237463686091341\
1825500258928217995276293431/(15093447643963382673359918907141612840000*
        x^52) + 8081719475074307761128811370792682667561394138369073435434224\
064299041779039968134805139976546619583/
       (3826624365657524143735394056005797170695000*x^51) - 
      80779709898665641957466936260267663422540358804014359452664088244583589\
49908817974348209833679101/(49363059412506761400095382559414308187500*x^50) + 
      11559434916632708125986172329041444096629254371081713364380064267658111\
649924748858772146910227/(1303282759675116479645198189657985705000*x^49) - 
      81828219227076715940204985156338605554040490432559304436527139628971710\
0244263437187482299780851/(1176009408893548836490109097644038506240000*
        x^48) + 3359348249237721854913362462169687607816895244803074974420486\
57452270092132844633637831450313/(8996165725585415904139831964399383104375*
        x^47) - 1183744285056689078784729564043218931675771280791230117375645\
0133309807455885037481719211/(3985856923580797430149699684678458750*x^46) + 
      14294272956225519520386663264896034796305219575318794898286259662327917\
901041167646878/(90679252558713793911393572199459375*x^45) - 
      77646732570203470653814512543748460193005020998950436370341558906163387\
1094203233374863/(61000940743497421539682360391600760000*x^44) + 
      99456065911574345073960122617204473633567745166749960971014994981290900\
77226966617789/(14903638931649938217081485777493367500*x^43) - 
      86295328841145680750194678551437203587108091550770736284457782956609283\
5699550633/(15745854707869682043528806335410000*x^42) + 
      32024964943042682772099418846950641253667229420698527767701063756566262\
7875559/(113021716215451149121967972645625*x^41) - 
      16925561446577886272371689472482393181190755928448124150102333299455358\
357113/(71367291387188723462921985600000*x^40) + 
      26245107107770950947659878319305712949598010158265993713516137989014815\
963/(2174472159453406418010904248750*x^39) - 
      2599975873314606160712226103144504707860393435944392259876997055384721/
       (2519282357975226192396547500*x^38) + 
      4837125186763397463613987623672167653572266349661657707563896549980527/
       (93770943939132910800004029375*x^37) - 
      6235965879144734204299005253886008342159750043543236236594632277809/
       (1379937314666563208796240000*x^36) + 
      1261499604559939822929962382424466765559156229860924010874034293981/
       (5701824321018091036345575000*x^35) - 
      220740145800371288954434121427123150009520976826388093887730844843/
       (11077830109406576870614260000*x^34) + 
      2560053628675493536636462938557688911418947760441836937890807689/
       (2688002894194242917134342500*x^33) - 
      29546346519368443385639934465252215310532438645597774769908062763/
       (333638177412715726926735360000*x^32) + 
      152814757482396369947093491488539980248555972303563432542586/
       (37133729821756475236704375*x^31) - 
      19418944898222813775257025678495028754759211462216128837/
       (48900163986273093243750*x^30) + 
      10968127885104737857996858230735509158616658406570687654/
       (614512060760831871763125*x^29) - 
      597296517940602421007481974014100522088566170039937/
       (331998035783794380000*x^28) + 
      35234008282932662633137361510389151557185946969463/
       (453533031026076251250*x^27) - 
      2401415489171755967943940330774390522634710570931/
       (291157007572295865000*x^26) + 
      23738702086853570133415067598507691903057268893/(69989665281801890625*
        x^25) - 131889527425461904645953670551041149714182835/
       (3440132027931126528*x^24) + 
      764237689582488070074413185273409246300372/(515123936474061915*x^23) - 
      482070212889407116722213522393286230497/(2661232749575400*x^22) + 
      57672779638326949149848357786592323621/(8890936686081450*x^21) - 
      59122920455717313327339152476207422953/(67740469989192000*x^20) + 
      113484785671143238178263667294268502/(4022090405608275*x^19) - 
      363610157604391137871540506040993/(84441029072400*x^18) + 
      963978616320032211636074780987/(7974986079060*x^17) - 
      3635932513141690258781339299/(166219941888*x^16) + 
      433225881041671889656988/(869593725*x^15) - 6547497801753278705389657/
       (56813456700*x^14) + 48792467644028683538479/(26377676325*x^13) - 
      732807255750864631291/(1152597600*x^12) + 87541033397825593/
       (18866925*x^11) - 14740593451070273/(3969000*x^10) - 
      9597737938189/(595350*x^9) - 64954975381939/(2822400*x^8) - 
      4832058146/(11025*x^7) - 363286507/(2700*x^6) - 3306503/(1125*x^5) + 
      188261/(288*x^4) + 2050/(9*x^3) + 509/(4*x^2) - 42/x + 
      (3781336402647976233696127657185971340607918777168548438001146733102676\
029411855822/(212880793278418840575*x^54) - 281725630166673425063781498475432\
483892603304001700482332762572675652158007351408568/(272038000388343898383675*
          x^53) + 20179392202175491680223980362234633661861041438150345279622\
85895922854937818333/(26786953826594386425*x^52) - 52680752799179394873286653\
1034627332210348403271228834803943196129599456220132/(120465906796147737825*
          x^51) + 67500185200920735782157755890935897821651434418523814176809\
93558802843666878/(21053291469062477625*x^50) - 
        888780830843149555989721452974148785227655925423041374214890934355760\
82476/(4798192009228192575*x^49) + 
        330774635433729837216357264725672549031798064935230117312685772195937\
044211/(241483987343843899200*x^48) - 
        930695426619283003624641613750787260492825403982432216150536427370618\
784/(11822653547042357565*x^47) + 
        795708457473538578290152086809449858238725623472178464931655509121253\
4/(1354065797827848105*x^46) - 
        444764857199109179251695494938243873526768616619966148227132964394071\
2/(13246295848315905375*x^45) + 
        328023664314601671936630399559199837864439294452323252290914432395511/
         (12951933718353329700*x^44) - 
        18198467060481323564147782061691079182297189239115739881044738924416/
         (12657571588390754025*x^43) + 
        15770533682319296409856197909440834161948409785334778236112935311/
         (143758249516606725*x^42) - 
        1735364527842523824446454982001443601707441253810800859584421236/
         (280670868103851225*x^41) + 
        6382563926229176860765226958860575613772699550547187810613259/
         (13357328642658000*x^40) - 
        276556446497755087530466988303215399339329924249684239284/
         (10352460593475*x^39) + 
        13287405853112881109313515886053631053878926533714678894719/
         (6344731105262550*x^38) - 
        716736251592221302607198349898877652729957516818841065978/
         (6177764497229325*x^37) + 
        375366944469569999079382983290462375789905088310567163/
         (40613499251325*x^36) - 
        80036272207446923393739340353827751364644235835310791/
         (157941385977375*x^35) + 
        1261434317718079403951734915158326084488182168955529/
         (30685754989890*x^34) - 
        780464326901883547592263391946221903696274617245/
         (350390973933*x^33) + 
        426188295390758389657685685721535941076044673655541/
         (2310456846297600*x^32) - 
        1379309476094270562717010499623669222085040437408/
         (139890941865675*x^31) + 
        96086159913079334698117887590713350707150516/(114922182375*x^30) - 
        185713022256844799335732576974615916857305552/(4221474832575*x^29) + 
        1012902216145933169969956592577183259487/(264188925*x^28) - 
        388991036270830642382962628276757337096/(1964187225*x^27) + 
        387620054423361346116605507238078964852/(21751554825*x^26) - 
        37671724023441334941146288748689259976/(41829913125*x^25) + 
        1351767241637621346813440669669479253/(16062686640*x^24) - 
        31887418436258663428240343151706664/(7696704015*x^23) + 
        64822751624607362559712643050603/(160044885*x^22) - 
        41265594501639140534727755996/(2136645*x^21) + 
        872805559683413719875782581/(437580*x^20) - 
        3610223389658518098018170206/(39491595*x^19) + 
        2110376033208852218732252/(208845*x^18) - 5733119511596559075892582/
         (13018005*x^17) + 305901783813701886434069/(5765760*x^16) - 
        1462564761085237703312/(675675*x^15) + 18399159072750878068/
         (63063*x^14) - 909743296666393424/(83655*x^13) + 
        10141334207951107/(5940*x^12) - 193191191809372/(3465*x^11) + 
        3434270456429/(315*x^10) - 270922519976/(945*x^9) + 
        266539117577/(3360*x^8) - 985022608/(735*x^7) + 10654177/(15*x^6) - 
        174148/(75*x^5) + 208355/(24*x^4) - 148/(3*x^3) + 225/(2*x^2) - 66/x)*
       Log[x] + 
      (1138867714883298608862525766908215934087596948607501922369751872/
         (27*x^54) - 
        146195470221561528780045031669734465134984044681807350312378112/
         (53*x^53) + 
        2308904191994815142873590202654405035153448473500143240207888/
         (13*x^52) - 
        593494383101265348099362563704493156911953848158348862907776/
         (51*x^51) + 
        18750981234342620679590039654616254284206576123075530045824/
         (25*x^50) - 
        2413078723760562793114949282637564786148822290842802637696/
         (49*x^49) + 19064595958628957728217766528843582426307950629023982989/
         (6*x^48) - 9827771014728741166141155672118753598022595319499516928/
         (47*x^47) + 310658308439726408689086607474263548671072002559478272/
         (23*x^46) - 40098780260893260397101696838902894892112739455174656/
         (45*x^45) + 633933509412270574357523568816030481322670100043408/
         (11*x^44) - 163935365640959256698342479788623822698267956684544/
         (43*x^43) + 5184799748530888679438159945057296666228535082688/
         (21*x^42) - 671680600864951233290045698100499043264991024128/
         (41*x^41) + 5312271557996244621507000700600946158983691214/
         (5*x^40) - 919552121340752493278162136264459279661818368/(13*x^39) + 
        87295773674701068501842518548928720300169344/(19*x^38) - 
        11360264699540036867508867847721568352836096/(37*x^37) + 
        179792002478406478590150366335749770479032/(9*x^36) - 
        46920825942267424318735526018386903338112/(35*x^35) + 
        1485556675503979231450611306888600099616/(17*x^34) - 
        194438817930074216623645573028285396992/(33*x^33) + 
        1539392984943087557234517631802746801/(4*x^32) - 
        808767499131455534772943739665365504/(31*x^31) + 
        25617599308602075745329354957794048/(15*x^30) - 
        3378381359041822931210104976610304/(29*x^29) + 
        53512833792778086926496715200568/(7*x^28) - 
        4727007018082365419830947243904/(9*x^27) + 
        449276933694572606284465135648/(13*x^26) - 
        59862391792584177204252296704/(25*x^25) + 474100146488142693570450829/
         (3*x^24) - 254371800828483505216789504/(23*x^23) + 
        8056079767904237308509472/(11*x^22) - 1089413494384839254292352/
         (21*x^21) + 17240615840168426102684/(5*x^20) - 
        4710174271488501464320/(19*x^19) + 148911984707755236208/(9*x^18) - 
        20604692659975427392/(17*x^17) + 162521904921184177/(2*x^16) - 
        18296440055900672/(3*x^15) + 2875882169641072/(7*x^14) - 
        414142214559552/(13*x^13) + 6466887241498/(3*x^12) - 
        1925572457536/(11*x^11) + 59372967224/(5*x^10) - 3104182432/(3*x^9) + 
        69797809/x^8 - 48082912/(7*x^7) + 1334068/(3*x^6) - 283504/(5*x^5) + 
        2914/x^4 - 760/x^3 + 4/x^2 - 24/x)*Log[x]^2 - (7*Log[x]^3)/6 - 
      12*Zeta[3])) + eps^5*((317*Pi^5)/360 + 
    Pi^3*(-220273093612191906092461574826304107131740157167130894015702304921\
7342417311291593317159/(3326049514182015965143800*x^54) + 
      13800943807452205279052230941007033779282136244674739466080867832558727\
3299864576385757/(3264456004660126780604100*x^53) - 1141990239095101730398220\
60185355136958843572212601230006842290177010232645548157/
       (42722776834780442400*x^52) + 1012364443180667762693502334044796868247\
1748266759699672597090863628903102921450987/(59269226143704687009900*x^51) - 
      41836925530273427800030769587655091038305888040335859146586762712278048\
0307128567/(38738056303074958830000*x^50) + 143065217006579412269825496439668\
6232009622502276593453592948936411346690858367/(2070725191473461435640*
        x^49) - 4641475713762834609498710643106878111990141741339206013726236\
23213764928709927/(10625295443129131564800*x^48) + 
      10916200520260148340161377250509517574452904400060930607124075384027661\
466477/(3901475670523977996450*x^47) - 
      11271709101404004418439515183720475207046316225045405904638585855100176\
7/(637207434271928520*x^46) + 
      25764048871552635131957896199572580533055126292916319327237790329647045\
7/(22707935739970123500*x^45) - 
      6755589250937190087889823326743943209277447008203181866198828242380887/
       (9419588158802421600*x^44) + 
      538295339887028132625912060478445190523230866969207995815437935378883/
       (11683912235437619100*x^43) - 
      121758932758257760502326375146624557028438128459916447429653060471/
       (41820581677558320*x^42) + 
      114733172958451988417131836713279304389614865929747302779314522361/
       (612372803135675400*x^41) - 
      74393775941609211910185700916742742612945547558071694202135809/
       (6285801714192000*x^40) + 
      59632246854442673620017256345724188606570055962542990923671159/
       (78140372559549300*x^39) - 
      13973964069350166021131646498173765397915380126005924789169/
       (290044850526288*x^38) + 
      461661776813860211088694931886687621971001943726890767639783/
       (148266347933503800*x^37) - 
      510530362990687017232895682614054080874411683745715013121/
       (2599263952084800*x^36) + 
      48246183836267136165791356015642107671647662800297731181/
       (3790593263457000*x^35) - 
      656221745504099449273983362324287072991975931713027939/
       (818286799730400*x^34) + 
      126528154363453682592177238478066146667092449642743/
       (2427156491760*x^33) - 
      12299894631525469465834003053276646299016369422559/
       (3750741633600*x^32) + 
      89796130921730640709126513932018970472176920006949/
       (419672825597025*x^31) - 
      23459849804152213339791015870491005336859734231/(1746817172100*x^30) + 
      3185028221450762664106739053594414855751558081/(3618406999350*x^29) - 
      10321592684288975932015005198168446874118303/(187398010800*x^28) + 
      89448943071796468956768803560259731489387/(24641621550*x^27) - 
      23611664607291125818181969541483317856667/(104407463160*x^26) + 
      7533758605603488985130978083670151136927/(501958957500*x^25) - 
      35821666477474173042389336920165111957/(38550447936*x^24) + 
      2873563738015789489050230969226616159/(46180224090*x^23) - 
      14662787713605506615993278811289803/(3841077240*x^22) + 
      948530863802545162715433091821913/(3666482820*x^21) - 
      21864315835329466973426321692481/(1396755360*x^20) + 
      3577837307979695943821118595303/(3317293980*x^19) - 
      21128006152803022421181160883/(330810480*x^18) + 
      1408350469876842389579902807/(312432120*x^17) - 
      408010370496915963509/(1584*x^16) + 38258165816822695263811/
       (2027025*x^15) - 32728743311911889617/(32340*x^14) + 
      277786867481008684451/(3513510*x^13) - 620130907178831843/
       (166320*x^12) + 75604875815013761/(228690*x^11) - 
      15730534356059/(1400*x^10) + 15637295928427/(11340*x^9) - 
      4892521693/(1260*x^8) + 12963791341/(2205*x^7) + 54263357/(108*x^6) + 
      13815673/(450*x^5) + 30635/(3*x^4) + 1229/(9*x^3) + 428/(3*x^2) - 
      64/x + 
      (175845978319960098435775239033392775329213342069209092983728695596/
         (81*x^54) - 
        21999896171975049634334796636631907723842491985435250130704487880/
         (159*x^53) + 
        343795457268498193989591345780004848470855683596412521037878193/
         (39*x^52) - 
        86030231765337487951535114302348786368172605504984841237491352/
         (153*x^51) + 
        2688817969575174672532689940457236430041389838417205135579066/
         (75*x^50) - 
        336449184807300428039011956593132116179906168659963116904260/
         (147*x^49) + 
        10515508054272084400821598946856496137840985694356083738929/
         (72*x^48) - 
        1315923331718507944626622856840670561828345588254722127056/
         (141*x^47) + 
        41128357632568670932289227022604304978995137678950263452/(69*x^46) - 
        1029485059701573720718543881740359310382464397372445928/(27*x^45) + 
        80439653206803099939521743486238118670013448914327617/(33*x^44) - 
        20137453845521787424126240156286468072760596267213704/(129*x^43) + 
        89911473533415986097109032303019148740356283320770/(9*x^42) - 
        78791991764133448611677509362585318719057594189596/(123*x^41) + 
        2462566258237357577394011435244290428168618908979/(60*x^40) - 
        308341667690688658252226073889021769376558757304/(117*x^39) + 
        9636817627848975256880245913508001686344945018/(57*x^38) - 
        1206887076118503091506986126937010268027612636/(111*x^37) + 
        37719100966698671679905237249041335114412327/(54*x^36) - 
        4724976522684296356810598562041614987556644/(105*x^35) + 
        147667329581594061972441502184221071645599/(51*x^34) - 
        18503293743458507342760237015780982817830/(99*x^33) + 
        1156509976447816115253888216452250755779/(96*x^32) - 
        72483164164725202784433607593233023088/(93*x^31) + 
        2265096410584838078222760683315214484/(45*x^30) - 
        284048465107940474937140210362253656/(87*x^29) + 
        4437946125719814356397624053538947/(21*x^28) - 
        1113658102447142378645261725268024/(81*x^27) + 
        34795897075624598336285081708834/(39*x^26) - 
        4368820602109297629707773063972/(75*x^25) + 
        136482458276437860166909412657/(36*x^24) - 
        17151228901951999247926684696/(69*x^23) + 535689923218192477609963202/
         (33*x^22) - 67396301524614092189044588/(63*x^21) + 
        2104316654956792552451891/(30*x^20) - 265165279420405924583428/
         (57*x^19) + 8275005937981346869703/(27*x^18) - 
        1045031798964205209094/(51*x^17) + 65170320276086338243/(48*x^16) - 
        4128318353763296968/(45*x^15) + 128543566327236806/(21*x^14) - 
        16365884102364020/(39*x^13) + 508283069367601/(18*x^12) - 
        65239056099412/(33*x^11) + 2015873326291/(15*x^10) - 
        262574646230/(27*x^9) + 16038020803/(24*x^8) - 1077777724/(21*x^7) + 
        31806929/(9*x^6) - 4661422/(15*x^5) + 238787/(12*x^4) - 
        23978/(9*x^3) + 547/(6*x^2) - 107/(3*x))*Log[x] - (16*Log[x]^2)/3) - 
    8*Pi*(-171742249123771968202475877471508141228086929138410376041552846/
       (27*x^54) + 
      21868573096977157573765836500693688274305758054516402416141684/
       (53*x^53) - 
      696394151196659850230843423473103899679336101705795602419413/
       (26*x^52) + 
      88737450167650267877193057838510807382188066411508670222268/(51*x^51) - 
      2827887367944767359076990262988291663431361724754833154337/(25*x^50) + 
      360617756205514608626451833958040239090064520016390491146/(49*x^49) - 
      23002703141461069888059134150406705743749439551036635137/(48*x^48) + 
      1467894213768342300116042188756212930328267156965009928/(47*x^47) - 
      46856795269471843748194024637972898791660011848068422/(23*x^46) + 
      5985640928771325897261742413016540174329426447333076/(45*x^45) - 
      191248436434492580903965431002786885725321060452901/(22*x^44) + 
      24454779376877012362066944649244699762018918243284/(43*x^43) - 
      782165023978583643622284079125950084702341906483/(21*x^42) + 
      100122727693997307655613407947552450794698400998/(41*x^41) - 
      6411922543935339542515695594565951582142152127/(40*x^40) + 
      410873096901855026103338066283614657774356684/(39*x^39) - 
      13172690466239903364381052618694426712323329/(19*x^38) + 
      1690414291954105447336132727146128214749382/(37*x^37) - 
      108539910628227464144623300791369535877531/(36*x^36) + 
      6974457534454923549638039104172165959738/(35*x^35) - 
      448512525296370172758855161267935217507/(34*x^34) + 
      28867023496394288557386445788018528199/(33*x^33) - 
      3719158295930184934784170445208490507/(64*x^32) + 
      119904795782191971742130502198890008/(31*x^31) - 
      3869581266655086993681064603709362/(15*x^30) + 
      500052762296048090517189712060636/(29*x^29) - 
      2310500176091507453110252317073/(2*x^28) + 
      2094999379080801871147538284108/(27*x^27) - 
      67932031744081617738423359797/(13*x^26) + 8823478627633404580384304122/
       (25*x^25) - 573903029259144209442153473/(24*x^24) + 
      37390012465283375875559356/(23*x^23) - 1220178057587377047138757/
       (11*x^22) + 159588574187545017581422/(21*x^21) - 
      10458799628246216193983/(20*x^20) + 687045932232870162346/(19*x^19) - 
      45250193790785605307/(18*x^18) + 2988892625463374743/(17*x^17) - 
      396124326308291083/(32*x^16) + 13172468734933876/(15*x^15) - 
      439829645100631/(7*x^14) + 59019300788194/(13*x^13) - 
      3981196672001/(12*x^12) + 270242381458/(11*x^11) - 
      18480069599/(10*x^10) + 1274850991/(9*x^9) - 177817099/(16*x^8) + 
      6278758/(7*x^7) - 452129/(6*x^6) + 32947/(5*x^5) - 5131/(8*x^4) + 
      181/(3*x^3) - 43/(4*x^2) - 1/(2*x) + (3*Log[x])/4)*Zeta[3] - 
    4*Pi*(-34328302768206628371749373934170668442376118909041760169756800/
       (3*x^54) + 
      39344570610918628482321188292793039680396491599654640313350400/
       (53*x^53) - 
      626524369875682695050114614027526351826721909883389368708624/
       (13*x^52) + 
      53229078962636943708659625988325360710700224473707382190848/(17*x^51) - 
      5089531702105872852645219360686486491834058567399503764768/(25*x^50) + 
      649108726418971642261659443001541487071989920339697960000/(49*x^49) - 
      862710155686460942244041787698115451551178724456866875/x^48 + 
      2642904197719586939741082254435179612685538988784870400/(47*x^47) - 
      84376450641151687332177863048434960174909752951580800/(23*x^46) + 
      239558520249402206382600542353296536556386154712320/x^45 - 
      172246008693084648849691282839478497772540464810000/(11*x^44) + 
      44057110956508373652134010249336817503981812640000/(43*x^43) - 
      67112867159815441491840323736219950209970647200/x^42 + 
      180441940126883670679614817280050213062719745600/(41*x^41) - 
      288944998240827856283752960531706683583325610/x^40 + 
      740765898390201201817024093656033798643360000/(39*x^39) - 
      23754109703396357479416715433690913470580000/(19*x^38) + 
      3048971947707052462246909963222193693468224/(37*x^37) - 
      48954337075564773184650259660011061718404/(9*x^36) + 
      1797965847193922579060468062441531895232/(5*x^35) - 
      404787784595880227773669230083914513800/(17*x^34) + 
      17373382304627517015904122298099249200/(11*x^33) - 
      839627810491391983594064608696601289/(8*x^32) + 
      216623552013904104610814351046943744/(31*x^31) - 
      6993255626355880291957558161653888/(15*x^30) + 
      904040514754422904734530644281600/(29*x^29) - 
      2089373853791467877153795321200/x^28 + 3790573127143000234651249164544/
       (27*x^27) - 122967595660699856312778597408/(13*x^26) + 
      15979641419960227387050813504/(25*x^25) - 43329497637595195217733750/
       x^24 + 67789381546187865401760000/(23*x^23) - 
      2213616224563788938119200/(11*x^22) + 96573846465555601771200/
       (7*x^21) - 950083275386154529620/x^20 + 1249287673091590440000/
       (19*x^19) - 4575448928517005000/x^18 + 5445717990022688400/(17*x^17) - 
      90324408810638025/(4*x^16) + 1604096334063360/x^15 - 
      804670797780000/(7*x^14) + 108172480360000/(13*x^13) - 
      1828114918084/(3*x^12) + 497634306624/(11*x^11) - 
      17067389768/(5*x^10) + 2363904400/(9*x^9) - 41409225/(2*x^8) + 
      11778624/(7*x^7) - 142296/x^6 + 63504/(5*x^5) - 1225/x^4 + 
      400/(3*x^3) - 18/x^2 + 4/x + Log[x])*Zeta[3] + 
    Pi*((19744170028980549737692502275071487381662815864488480996531615259949\
12380046590849174479/(1108683171394005321714600*x^54) - 
        165030633009934008076308753499185467080124970060147682507734047505972\
6163885661293703/(14508693354045007913796*x^53) + 196003611010086340120546486\
580697142464396339180343161287154362785037411290044623/(27239742092764000800*
          x^52) - 30072166687870760949985359974541979897524998098586253600587\
3438964053997396931/(653644622483646948*x^51) + 34166786946366517103683601312\
353368828980179394388063465717851474266586697459733/(1173880494032574510000*
          x^50) - 33681488351711125482293976358042568689234532862512230844315\
70735251608795207301/(1807775960810164745400*x^49) + 
        379530772017644082873725507928841441094526391106844054607450153812596\
61075983/(321978649791791865600*x^48) - 
        327515809828989905961535538996712333556031472984876245444312913256306\
5985007/(433497296724886444050*x^47) + 
        862962715168790758254930214494755803443969623881195457729615256388632\
4187/(18054210637704641400*x^46) - 
        582658119422540806663931104102205082626150170989615570137807685986661\
7/(189911051588758500*x^45) + 
        117604946368372457867521287312758626550505605416665241759916395040120\
9/(605938419572085600*x^44) - 
        233988276128341930306718747492849860447814229153245895607888913538661/
         (1875195790872704300*x^43) + 
        155158702434298541189804965534604146591762816137053871482784540479/
         (19659247797142800*x^42) - 
        126822331333605606580640773889277083904650060869682495716607091499/
         (249485216092312200*x^41) + 
        381643718253240541503358186196780823693217717314805787017187719/
         (11873181015696000*x^40) - 
        6004063803769724219330705710329880356148713542638969503085447/
         (2894087872575900*x^39) + 
        246504617304296289758110413031359229146546467540762625964571/
         (1879920327485200*x^38) - 
        9316899817817240411464668238310986110931081894524549256651/
         (1098269243951880*x^37) + 
        35712743025238074486307488877782578626010082482335263733/
         (66647793643200*x^36) - 
        1331023419730019541861486241845588749563506926251594633/
         (38288820843000*x^35) + 
        1795131263663278157050946532446064387337222228526453713/
         (818286799730400*x^34) - 
        113400044289526658795332225317110508997058989410220093/
         (794219540914800*x^33) + 
        1980136074696896244360778111496236420761274847634101/
         (220043509171200*x^32) - 
        230387188055654238795444994940677453330762765073/
         (391851377775*x^31) + 
        15383537822898657935665980427754763943578061037/(415908850500*x^30) - 
        525590353132143954908769481378943830156488881/(216485888850*x^29) + 
        28548737308763510794076153044933037954881301/(187398010800*x^28) - 
        2725865868696392115225409283084110320647219/(271057837050*x^27) + 
        109406334941206699653111598710420305289847/(174012438600*x^26) - 
        3074134696185979480157947645084664629/(73547100*x^25) + 
        167024408774452881884490151483114203787/(64250746560*x^24) - 
        2684513291455140243196160252842684423/(15393408030*x^23) + 
        13780972887880012408920650425086967/(1280359080*x^22) - 
        893071444503017909896884747638689/(1222160940*x^21) + 
        6105278331286850355002316623113/(136936800*x^20) - 
        680390946049066987062003672431/(221152932*x^19) + 
        1196070482724854586591821011/(6486480*x^18) - 
        452104557580242826733865901/(34714680*x^17) + 
        2914523155330133225079763/(3843840*x^16) - 4164625594682003940371/
         (75075*x^15) + 86062024707650956817/(28028*x^14) - 
        6195142785018139471/(26026*x^13) + 60247035967038827/(5040*x^12) - 
        5242434297979195/(5082*x^11) + 173862205018559/(4200*x^10) - 
        51618347629657/(11340*x^9) + 538073682557/(6720*x^8) - 
        2228231827/(105*x^7) - 156974947/(180*x^6) - 245967/(2*x^5) - 
        384011/(16*x^4) - 7853/(9*x^3) - 1643/(4*x^2) + 175/x)*Log[x]^2 + 
      (-32227490855548291392127836949692679029360551182050567234098199812/
         (27*x^54) + 
        12102911035605640873232537385120487692586958517275556845402393480/
         (159*x^53) - 
        63055880018858408644481340897714772872685573941572857737962131/
         (13*x^52) + 
        47366671959992981677905319132619930818197978824508791362664792/
         (153*x^51) - 
        493563879228247847227713039889057798384212644056583897921678/
         (25*x^50) + 
        185405085051998952882954745126200411426723662425797613618724/
         (147*x^49) - 
        643984696511507798810410752776575066683970140525249611245/(8*x^48) + 
        725845815963619448325912754775955830187701363370697660496/
         (141*x^47) - 7563520505706849657105002017233328122777184352012477972/
         (23*x^46) + 2842174553022478032748513585399945368543278264518975304/
         (135*x^45) - 14808273357062544795451677804879387861698165910734275/
         (11*x^44) + 11131461281567828924016995072893127991151757826272072/
         (129*x^43) - 38665000306495978518133866067784736760000170277998/
         (7*x^42) + 43607611505745474467164590959493790548087684665276/
         (123*x^41) - 272648472646702275884638990735151274038719133255/
         (12*x^40) + 170882454057146986194947014476411429504160239352/
         (117*x^39) - 1780688348345770793708816409971922563715440846/
         (19*x^38) + 669849961355447041632204816470056296416875132/
         (111*x^37) - 20940542867631626209847767637392873638190399/
         (54*x^36) + 2626798644992793732819760139540778216876548/(105*x^35) - 
        27372303890016499702412051907098822457325/(17*x^34) + 
        10305647506450191998669966134513536865910/(99*x^33) - 
        214773383574336351778397300635315134001/(32*x^32) + 
        40453930658407544007424978584220472560/(93*x^31) - 
        1264563581687338269404169697427658868/(45*x^30) + 
        158902601124379094329737525822770072/(87*x^29) - 
        2483441363833834793078935892105555/(21*x^28) + 
        624666138365678365088489230100728/(81*x^27) - 
        6507837193071455101326249173606/(13*x^26) + 
        98322493958870304224677074212/(3*x^25) - 
        25604386410175863544428692935/(12*x^24) + 421063010631345846266405224/
         (3*x^23) - 100853543952548957753692742/(11*x^22) + 
        5459415663605347732037780/(9*x^21) - 397826884861950877739809/
         (10*x^20) + 151117026721419100672868/(57*x^19) - 
        1572155341691636473589/(9*x^18) + 599231582408058807830/(51*x^17) - 
        12455535312865611313/(16*x^16) + 2385431736945985928/(45*x^15) - 
        24747754626966562/(7*x^14) + 9550103398457620/(39*x^13) - 
        296268247009621/(18*x^12) + 38572938151412/(33*x^11) - 
        1188834758659/(15*x^10) + 158152120774/(27*x^9) - 
        3200764465/(8*x^8) + 667924988/(21*x^7) - 6465191/(3*x^6) + 
        607990/(3*x^5) - 146579/(12*x^4) + 17458/(9*x^3) - 81/(2*x^2) + 
        115/(3*x))*Log[x]^3 + (15*Log[x]^4)/8 + 
      (1976709389950862263643230287411344243961396883570478676833728039294813\
9481971178814274899371535327037036177141947424959437350846853/
         6391002208787895274177812040694681396909737277401063746554140800000 \
- (107509216196524908105944249664453982212308368602637544192762002336*
          Zeta[3])/9)/x^54 + (15080039036445118248980796820980106502518241046\
10044303272384072782523734617218504779445040365956112958458421395736618018563/
         120013957851534710026284318171045374268079978277823236928000000 - 
        (630417554770725849543076205582823064597630563822822343132066344*
          Zeta[3])/13)/x^52 + (4755466386661227799454153343359315845145561079\
92009116419286578062160963539460154968924877415330672271382144750738548711799/
         9301081733493940027037034658256016505776198316531300861920000000 - 
        (4929183032429626050989232732967524493973140166515550232823248*
          Zeta[3])/25)/x^50 + (3100071019659283235260794612998236305446352720\
849417384967840288142297868896161197814925358138320862620984180718624649/
         14875532634992390547197922985299085123773678273835983052800000 - 
        802987272748964151638626005104488521869819357390693331822*Zeta[3])/
       x^48 + (10224894162541161318730134201704856753642545295315444386311963\
0260726903072235658821818448799916665827135710811/
         120144418176135449981522318464736493887010133938268800000 - 
        (75352325629048575548016373566089210593248413661158312928*Zeta[3])/
         23)/x^46 + (40022265748282132759756465768788387622393460721058114622\
55998840748346233821820667774478038234661813875786003/
         1149207478206512999823256959227914289354009976800832000000 - 
        (147325968986094410519847409753244556340143908234662824*Zeta[3])/11)/
       x^44 + (63570742617711137400027674289770685237061568330886173761217861\
16350829184272567220255857371494818373/
         445069667086189408289588919867256013504965728000000 - 
        (384097414750787187728291823133039065089888626959696*Zeta[3])/7)/
       x^42 + (22392958920147029278522240488963904303137180752530934526169339\
559958100451875061651622022592023/
         381310546158006210201390177321997688689920000000 - 
        (1126684669545244673407864699329369237078210157642*Zeta[3])/5)/x^40 + 
      (4385316777160303641501777662640806992114469541284572235675548660384726\
7215449720653206582451/181122509425052949845660334227948902127712000000 - 
        (17628498704313940078103338102357328168345719248*Zeta[3])/19)/x^38 + 
      (3391858955624150088944652556936443557422887562169902910587746601372376\
101620659090441/3387553467141191925268504921621601088000000 - 
        (34482575810610662390018531508556766978207324*Zeta[3])/9)/x^36 + 
      (4154066431576494312528959994784912806562736705398205677828239785129960\
47563010273/99979876634375456127716291089526421000000 - 
        (269845658486422525498311864222166525266648*Zeta[3])/17)/x^34 + 
      (3207198374965693249857824681401466497119630363329022357893863778360100\
5757513139/1853020699974669087326361666528055296000000 - 
        (264012662205043888335975045856998040467*Zeta[3])/4)/x^32 + 
      (3898890936872424854719397039711534942625321164380561826465884774746220\
9/538402618281920855010313155390000000 - 
        (4133831144191822518141746409016489888*Zeta[3])/15)/x^30 + 
      (34507781558802256813572004319122430474018696536888031693483587211/
         113321583795175163217828018000000 - 
        (8092976656443227890526988259712264*Zeta[3])/7)/x^28 + 
      (11930041152587014281547128950349647217729435650076267909277/
         9262752576101991730764000000 - (63396504947785275374993558153808*
          Zeta[3])/13)/x^26 + 
      (5887294284479113397229428315740920416462383952185972747/
         1073383115091014237013504000 - 20700614689467995695363976924*
         Zeta[3])/x^24 + (68076882222808148123647561826876111962893536009477/
         2891070861137649302112000 - (973813098276240406743386448*Zeta[3])/
         11)/x^22 + (41279277950390192789288325798050651509542213671/
         404345574984286615680000 - (1909945897772705988079764*Zeta[3])/5)/
       x^20 + (51499964335955839464494618420060288058697/
         114954639338002464000 - (4998494875306243171816*Zeta[3])/3)/x^18 + 
      (2989685883429966245519598703450144823/1497475456468992000 - 
        (14731166471716320147*Zeta[3])/2)/x^16 + 
      (46471366242075646657358816159393/5118324314103000 - 
        33119675364492144*Zeta[3])/x^14 + 
      (1356845450333559573560885039/31950005472000 - 
        (456818375835944*Zeta[3])/3)/x^12 + 
      (414421188506727314617/2000376000 - (3607423953448*Zeta[3])/5)/x^10 + 
      (142913233822852963/131712000 - 3566012307*Zeta[3])/x^8 + 
      (117914961473/18000 - 18714736*Zeta[3])/x^6 + 
      (89496641/1728 - 105254*Zeta[3])/x^4 + (-885/4 - 588*Zeta[3])/x^2 + 
      (8*(-2 + 7*Zeta[3]))/x + Log[x]*(72176240077855609405092910614118695386\
665188674372311427046446465450822288497150936846524147665669653040188649/
         (15175041660892214569062666216452166003504360000*x^54) - 
        269322188686013288309600821876031496851079623463589901654104486985904\
6433386203588488240170590617654070989673/
         (8936413422525415246225792327466275535397012000*x^53) + 
        506239053574434387505471425673805373847056347435693694477024532787557\
4474101378313577058160039095194179/
         (262296216199296431668137078150998784480000*x^52) - 
        187243014395431096127454635695692464240118968723046524799250448027100\
16605015685291705657187867427569863/
         (15306497462630096574941576224023188682780000*x^51) + 
        500873298366506160220147964799449170934475349862638895663150646390837\
44478238803359206256984690672903/(638568938783066190026765799917529774000000*
          x^50) - 29252923630152695117158311025271163774205019479088535119480\
201446651749913221054117100146271113611713/
         (5882497064069605742526566548840284278088000*x^49) + 
        288839002516562905205894577097830006508340638554259439743268679923851\
42176931997960991577526809157/(90462262222580679730008392126464500480000*
          x^48) - 13945255018443246930889514935146627908964658824151455110351\
50547895513878490486312868105398607/(68870168234146724624993928914062263000*
          x^47) + 83037060626374184931861359615267433614716169637549279295433\
997371567107897971945386374057111/(63773710777292758882395194954855340000*
          x^46) - 38656191820092124655030244653491061962166886013001011964697\
98848977728517563479760543159/(46802194869013571051041843715850000*x^45) + 
        324528225497547048872907950427084617933528564463785732165965532942457\
879556070538115148101/(61000940743497421539682360391600760000*x^44) - 
        201233352507059203966040312121806811128469047777261658542870871725217\
56895764500835528453/(59614555726599752868325943109973470000*x^43) + 
        100255234041307858355848096332901130974320214544260767503031850311978\
618676972639/(4602368931785073304648536744000*x^42) - 33154679227932013425534\
9991021292144778371285840751041783546351313913047366401/
         (239821719218503606551199140000*x^41) + 2398662976076100850417657851\
6234532408854463554946786490999204994987831531161/
         (268298087921762118281661600000*x^40) - 4936055499962203056549154679\
6824826270055013099368879044108493877224080985679/
         (8697888637813625672043616995000*x^39) + 124707857474132346749656108\
20800101511250781173640051220145964930878564233567/
         (33899463408914643644887943160000*x^38) - 66455413538501153667121904\
54805009443955579886408620199947852963482814281/
         (284546312642886074151736365000*x^37) + 7122571435391100586964773088\
0023333966922897099257428124805499824496613/(46917868698663149099072160000*
          x^36) - 21982608765025195825805937688194186032237699854888047048975\
32022690409/(22807297284072364145382300000*x^35) + 
        278487724640775365699601542786604391898485152516933541181116460226331/
         (44311320437626307482457040000*x^34) - 
        5101264614306854118673137891094757579895268418652770341947813761/
         (12784793789271072138570000*x^33) + 
        435612259602619582467979661445040344148774842648533524455783503641/
         (16681908870635786346336768000*x^32) - 
        246205890891088600692225871706721041448610262954377258341911737/
         (148534919287025900946817500*x^31) + 
        554040256218015695549566480178327649467149890027652927041611/
         (5085617054572401697350000*x^30) - 
        33983391301882986321762069261827694452337645761907210381001/
         (4916096486086654974105000*x^29) + 
        5536582387544568861278752352477377104549591468666481/
         (12124525474381320000*x^28) - 
        157587153261728689502288842297451678465174905910350391/
         (5442396372312915015000*x^27) + 
        131839683333804260933845065012983666120151260966069/
         (68507531193481380000*x^26) - 
        136500795540379548580660897565024267294910660741821/
         (1119834644508830250000*x^25) + 
        701941015007251478490776985617265073186842219737/
         (86003300698278163200*x^24) - 
        5316784794869229264907023976516770856054372883/(10302478729481238300*
          x^23) + 649674375265117582203439128764872651633117/
         (18628629247027800*x^22) - 78214469964357194348339316128331433600303/
         (35563746744325800*x^21) + 5092988104663116069584519938850965240877/
         (33870234994596000*x^20) - 303866828894500403535529182979713965311/
         (32176723244866200*x^19) + 36901829024000636932831379205704551/
         (56294019381600*x^18) - 815615549406495896155046445252727/
         (19937465197650*x^17) + 231549232045598245941179618417/
         (79913433600*x^16) - 141518583497002259027156819/(790539750*x^15) + 
        296288829006718200000004271/(22725382680*x^14) - 
        1520092127291067129562223/(1918376460*x^13) + 69244775676715010877017/
         (1152597600*x^12) - 468821995171620788219/(132068475*x^11) + 
        11587387748420477/(40500*x^10) - 28676637174653969/(1786050*x^9) + 
        1007517432634037/(705600*x^8) - 5594465469023/(77175*x^7) + 
        6770318723/(900*x^6) - 373754399/(1125*x^5) + 2307053/(72*x^4) - 
        98206/(27*x^3) - 927/x^2 + 164/x + 59*Zeta[3]) + 
      (-112219/81 + (37856*Zeta[3])/3)/x^3 + 
      (-5527537307/16875 + (7952016*Zeta[3])/5)/x^5 + 
      (-571239023552626/8103375 + 269575008*Zeta[3])/x^7 + 
      (-127766840573472974641/9001692000 + (465596148656*Zeta[3])/9)/x^9 + 
      (-21428684478803763925903189/7321876254000 + (116570172961056*Zeta[3])/
         11)/x^11 + (-11827931659206679364545906632631/19010918880954000 + 
        (29394215151274016*Zeta[3])/13)/x^13 + 
      (-1488281981065531130617486943172089/10967837815935000 + 
        (2480820609524600512*Zeta[3])/5)/x^15 + 
      (-8432201105809684546566609423360127003139/279175552678005984000 + 
        (1889302688311579904496*Zeta[3])/17)/x^17 + 
      (-51180379061687146305942493491032087005237544921/
         7490501776583909555472000 + (480455339263505141745696*Zeta[3])/19)/
       x^19 + (-12964661404740984161100547769423869634492056998473/
         8278975647803268456048000 + 5825467009431256495353056*Zeta[3])/
       x^21 + (-235412303653530699167437182284850443459564568756299189/
         648962695870284159106142400 + (31178117055585359795686024896*
          Zeta[3])/23)/x^23 + 
      (-181540790215528401529275918476767452899042122605594633741059/
         2141375355162040121274150000000 + (7951627324308276904230437718816*
          Zeta[3])/25)/x^25 + 
      (-4362549328016959351390996865923327833976011179511249845773236353/
         218548768747837814777239749000000 + 
        (2029087095190915458906592653630656*Zeta[3])/27)/x^27 + 
      (
        -27079391046276264581309233184828257325011596145053601540095489275461\
993/5725014507731091758276329885647000000 + 
        (518006102108180154608332035679187136*Zeta[3])/29)/x^29 + 
      (-102731913999347399301751689811483288085046377033699692048907066544493\
344213743/91158122813695268822329559522803501500000 + 
        (132288533128407590609216494296661310336*Zeta[3])/31)/x^31 + 
      (-291397148330828767743050001910520546987125806220563831656800067043944\
5501488367/10800895112624090196508276561692061440000 + 
        (11264549489529808226816197231038739889872*Zeta[3])/11)/x^33 + 
      (-213602771207359762466989146181937587220193073581236651533980131187348\
555790292581567/3293454759720603260677713118243223280000000 + 
        (8634798655806604322028896154535334478905376*Zeta[3])/35)/x^35 + 
      (-275980935007728605506904705815152408021535983927487330034733519674990\
6919566464482139801183/176356127598077872218142957011423931019088000000 + 
        (2206769012548245478314593653029817023674338016*Zeta[3])/37)/x^37 + 
      (-718582671749407781189622039094561500531593833433043187672913046500198\
7879861687547722851021/1896825420939061504828343994331366053432000000 + 
        (43390274729849807623382482772297465804936629952*Zeta[3])/3)/x^39 + 
      (-176976245672843420726289257281010873105342369869358073253315408729127\
3123932392327393608612673462101/
         1924093696824988904544447337249259840696637552000000 + 
        (144204265000322956852126384520769343599432121710816*Zeta[3])/41)/
       x^41 + (-1632951030796573135481390648625905245577118837289344263558234\
436857763558387971391371531432395988471879453/
         7292786535253845778099180821546681588285482438376000000 + 
        (36870173588213521254594498203700976648769482444086336*Zeta[3])/43)/
       x^43 + (-3211006844259551485392086961722424394560203207149973570121978\
0335548552587378507754286645386640322033299248909/
         587662914991966874909620035968819807056027829045880000000 + 
        (3142668105810861956223005686659435538625891208572247232*Zeta[3])/15)/
       x^45 + (-4257664200798686773938322942568645620603570586536913693130082\
89658880873131626218609703420223073823681265978319816851/
         31862306229899065690287217852626295610166277031849208492000000 + 
        (2411048146155584865724651030258448699683738278099116681856*Zeta[3])/
         47)/x^47 + (-1492350143871181125247165882070729041995747628914442472\
37304081043795996981648692457870035543604206631021128234288334842639/
         45575300494120306132481469825454480878303371751003374223408000000 + 
        (88090778678004264487685979655837479101457158851129243043808*Zeta[3])/
         7)/x^49 + (-19065822060594692210306189636515003880303582906746600751\
560994007524971305163179000683095973543411769913426169924568085181633/
         23717758420409547068944438378552842089729305707154817197896000000 + 
        (52572919293337697165212899483659613691300010264128321880479552*
          Zeta[3])/17)/x^51 + (-725370367815452220206851451164814904959968172\
92514662104997377100376730332336730896169681615481963618186076923080039668396\
2893890977/
         36695004348790498699237604133655295687256741534411107678131691760000\
00 + (40342875689027615196481706320561669452056172370406023997980708416*
          Zeta[3])/53)/x^53))}


==> data/Rtop11ansatzx.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-593248820648862609667289286781224943580311088051964721540811593958400/x^60 + 
 37714572735018824316090182030927095269980694307635495574614017798400/x^59 - 
 2398333131958474952728305715539484848548488764667028489848800678144/x^58 + 
 152560583164951936749437412283416600221905395810227417251130734656/x^57 - 
 9707612791276870254975970394464622560991301867966747433234842624/x^56 + 
 617909449827719310691488730815072031962770140362751683055622400/x^55 - 
 39344570610918628482321188292793039680396491599654640313350400/x^54 + 
 2506097479502730780200458456110105407306887639533557474834496/x^53 - 
 159687236887910831125978877964976082132100673421122146572544/x^52 + 
 10179063404211745705290438721372972983668117134799007529536/x^51 - 
 649108726418971642261659443001541487071989920339697960000/x^50 + 
 41410087472950125227714005809509541674456578773929610000/x^49 - 
 2642904197719586939741082254435179612685538988784870400/x^48 + 
 168752901282303374664355726096869920349819505903161600/x^47 - 
 10780133411223099287217024405898344145037376962054400/x^46 + 
 688984034772338595398765131357913991090161859240000/x^45 - 
 44057110956508373652134010249336817503981812640000/x^44 + 
 2818740420712248542657293596921237908818767182400/x^43 - 
 180441940126883670679614817280050213062719745600/x^42 + 
 11557799929633114251350118421268267343333024400/x^41 - 
 740765898390201201817024093656033798643360000/x^40 + 
 47508219406792714958833430867381826941160000/x^39 - 
 3048971947707052462246909963222193693468224/x^38 + 
 195817348302259092738601038640044246873616/x^37 - 
 12585760930357458053423276437090723266624/x^36 + 
 809575569191760455547338460167829027600/x^35 - 
 52120146913882551047712366894297747600/x^34 + 
 3358511241965567934376258434786405156/x^33 - 
 216623552013904104610814351046943744/x^32 + 
 13986511252711760583915116323307776/x^31 - 904040514754422904734530644281600/
  x^30 + 58502467906161100560306268993600/x^29 - 
 3790573127143000234651249164544/x^28 + 245935191321399712625557194816/x^27 - 
 15979641419960227387050813504/x^26 + 1039907943302284685225610000/x^25 - 
 67789381546187865401760000/x^24 + 4427232449127577876238400/x^23 - 
 289721539396666805313600/x^22 + 19001665507723090592400/x^21 - 
 1249287673091590440000/x^20 + 82358080713306090000/x^19 - 
 5445717990022688400/x^18 + 361297635242552100/x^17 - 
 24061445010950400/x^16 + 1609341595560000/x^15 - 108172480360000/x^14 + 
 7312459672336/x^13 - 497634306624/x^12 + 34134779536/x^11 - 
 2363904400/x^10 + 165636900/x^9 - 11778624/x^8 + 853776/x^7 - 63504/x^6 + 
 4900/x^5 - 400/x^4 + 36/x^3 - 4/x^2 + x^(-1)


==> data/auxiliary.wl <==
(* ::Package:: *)

(* ::Subsection:: *)
(*Periods Related to Banana*)


nn=55;
xz[tauB_]:=-((DedekindEta[tauB]*DedekindEta[3tauB])/(DedekindEta[2tauB]*DedekindEta[6tauB]))^6;
xqB=Series[xz[Log[qB]/(2Pi*I)],{qB,0,nn+5}]//Normal;
yqB=Series[-1/xz[Log[qB]/(2Pi*I)],{qB,0,nn+5}]//Normal;
qBy=InverseSeries[Series[-1/xz[Log[qB]/(2Pi*I)],{qB,0,nn+5}],y]//Normal;
qBx=qBy/.{y->-1/x};
T[tauB_]:=9*(DedekindEta[tauB]^4*DedekindEta[6tauB]^8)/(DedekindEta[2tauB]^8*DedekindEta[3tauB]^4);
\[Psi][tauB_]:=(2\[Pi])/Sqrt[3]*(DedekindEta[2tauB]^6*DedekindEta[3tauB])/(DedekindEta[tauB]^3*DedekindEta[6tauB]^2) ;
\[Omega][tauB_]:=\[Psi][tauB]^2*T[tauB];
\[Phi][tauB_]:=\[Psi][tauB]*3*((DedekindEta[tauB]^2*DedekindEta[6tauB]^4)/(DedekindEta[2tauB]^4*DedekindEta[3tauB]^2));
t[tauB_]:=9*(DedekindEta[tauB]^4*DedekindEta[6tauB]^8)/(DedekindEta[3tauB]^4*DedekindEta[2tauB]^8);
\[Omega]qB=Series[\[Omega][Log[qB]/(2\[Pi]*I)]/Pi^2,{qB,0,nn+5}]//FullSimplify//Normal//Factor;
\[Omega]x=Series[\[Omega]qB/.{qB->qBx},{x,Infinity,nn+5}]//FullSimplify//Normal;
\[Rho]qB=Series[\[Phi][Log[qB]/(2\[Pi]*I)]/Pi,{qB,0,nn+5}]//FullSimplify//Normal//Factor;
\[Rho]z=Series[\[Rho]qB/.{qB->qBx},{x,Infinity,nn+5}]//FullSimplify//Normal//Factor;


Series[qB*D[xqB,qB],{qB,0,10}](*This is \frac{d z}{d \tau_B}*)
Series[1/(2Pi*I)*\[Omega]qB/((6Pi*I/(xqB*Sqrt[4-xqB]*Sqrt[16-xqB]))/Pi^2),{qB,0,10}]


Clear[gammaBanana,tausunrise,yx,k2,k2b,u1,u2,u3,u4,U1,U2,U3,inv2x];
gammaBanana[xxx_]:=Piecewise[{{IdentityMatrix[2],xxx<0||xxx>16+8*Sqrt[3]},{{{1,0},{2,1}},0<xxx<=16+8*Sqrt[3]}}]
u1[y_]:=-4;u2[y_]:=-(1+Sqrt[y])^2;u3[y_]:=-(1-Sqrt[y])^2;u4[y_]:=0;
U1[y_]:=(u3[y]-u2[y])(u4[y]-u1[y]);U2[y_]:=(u2[y]-u1[y])(u4[y]-u3[y]);U3[y_]:=(u3[y]-u1[y])(u4[y]-u2[y]);
k2[y_]:=U1[y]/U3[y];
k2new[x_]:=(8*(Sqrt[16-x]-Sqrt[4-x]))/((3-1/2*(Sqrt[16-x]-Sqrt[4-x]))*(1+1/2*(Sqrt[16-x]-Sqrt[4-x]))^3)
k2b[y_]:=U2[y]/U3[y];
yx[x_]:=1/2*(10-x-Sqrt[4-x]*Sqrt[16-x]);
tausunrise[xxx_?NumberQ]:=Dot[gammaBanana[Re[xxx]],{I*EllipticK[k2b[yx[xxx]]],EllipticK[k2[yx[xxx]]]}][[1]]/Dot[gammaBanana[Re[xxx]],{I*EllipticK[k2b[yx[xxx]]],EllipticK[k2[yx[xxx]]]}][[2]]
tausunrisenew[xxx_?NumberQ]:=Dot[gammaBanana[Re[xxx]],{I*EllipticK[1-k2new[xxx]],EllipticK[k2new[xxx]]}][[1]]/Dot[gammaBanana[Re[xxx]],{I*EllipticK[1-k2new[xxx]],EllipticK[k2new[xxx]]}][[2]]


Solve[k2new[x]==2,x]
1/4*(Sqrt[4-x]-Sqrt[16-x])^2-yx[x]//FullSimplify


(*The identity map*)
inv2x[x_]:=-((DedekindEta[tausunrise[x]]DedekindEta[3tausunrise[x]])/(DedekindEta[2tausunrise[x]]DedekindEta[6tausunrise[x]]))^6//Evaluate//N
ReImPlot[inv2x[x+10^-9*I]/x,{x,-40,40}]
inv2xnew[x_]:=-((DedekindEta[tausunrisenew[x]]DedekindEta[3tausunrisenew[x]])/(DedekindEta[2tausunrisenew[x]]DedekindEta[6tausunrisenew[x]]))^6//Evaluate//N
ReImPlot[inv2xnew[x+10^-9*I]/x,{x,-40,40}]


(* ::Input:: *)
(**)


(* ::Subsection:: *)
(*Periods Related to the top - sector Elliptic Curve *)


(* ::Input:: *)
(*\[Tau][-16.0000001+10^-20*I]*)
(*\[Tau][0.0000001+10^-20*I]*)
(*\[Tau][100000000000000.+10^-20*I]*)


Clear[gamma,\[Tau],xtau,\[Phi]0,\[Phi]1,xq,\[Psi]0Eta];
gamma[xxx_]:=Piecewise[{{IdentityMatrix[2],xxx<-8 },{{{1,2},{0,1}},xxx>=-8}}]
\[Phi]1[xx_]:=
2/\[Pi]*1/xx*(First[Dot[gamma[Re[xx]],{I/2*EllipticK[1+16/xx]-2EllipticK[-16/xx],EllipticK[-16/xx]}]]);
\[Phi]0[xx_]:=
2/\[Pi]*1/xx*(Last[Dot[gamma[Re[xx]],{I/2*EllipticK[1+16/xx]-2EllipticK[-16/xx],EllipticK[-16/xx]}]]);
\[Tau][xx_]:=\[Phi]1[xx]/\[Phi]0[xx]//Simplify;
xtaux[xx_]:=-(DedekindEta[2\[Tau][xx]]^24/(DedekindEta[\[Tau][xx]]^8*DedekindEta[4\[Tau][xx]]^16))
\[Psi]0Eta[yy_]:=yy^2*DedekindEta[2\[Tau][yy]]^10/(DedekindEta[\[Tau][yy]]*DedekindEta[4\[Tau][yy]])^4
xq[q_]:=-(16/ModularLambda[2 Log[q]/(2\[Pi]*I)]);
xtauLambda[tau_]:=-(16/ModularLambda[2 tau]);


psi0=-((DedekindEta[Log[q]/(2Pi*I)]^4*DedekindEta[4 Log[q]/(2Pi*I)]^12)/DedekindEta[2 Log[q]/(2Pi*I)]^14)
Jac=DedekindEta[2 Log[q]/(2Pi*I)]^20/DedekindEta[4 Log[q]/(2Pi*I)]^16


inv2x[x_]:=-(16/ModularLambda[2\[Tau][x]])//Evaluate//N
ReImPlot[inv2x[x+10^-9*I]/x,{x,-40,40}]
ReImPlot[xtaux[x+10^-9*I]/x,{x,-40,40}]


(* ::Input:: *)
(*L2=(D[#,{z,2}]+(2/z+1/(z+16))*D[#,{z,1}]+(z+4)/(z^2*(z+16))*#)&*)


(* ::Input:: *)
(*L2@(2/\[Pi]*1/z*EllipticK[-16/z])//Simplify*)
(*L2@(2/\[Pi]*1/z*(I/2*EllipticK[1+16/z]-2EllipticK[-16/z]))//Simplify*)
(*L2@(2/\[Pi]*1/z*(I/2*EllipticK[1+16/z]))//Simplify*)


(* ::Input:: *)
(*2/\[Pi]*1/z*(I/2*EllipticK[1+16/z]-2EllipticK[-16/z])//Expand*)


(* ::Input:: *)
(*ReImPlot[{\[Phi]0[xx+10^-10*I],\[Phi]1[xx+10^-10*I]},{xx,-50,50}]*)


(* ::Input:: *)
(*Series[-((DedekindEta[Log[q]/(2Pi*I)]^4 DedekindEta[4 Log[q]/(2Pi*I)]^12)/DedekindEta[2 Log[q]/(2Pi*I)]^14),{q,0,20}]*)
(*Series[Normal@Series[2/\[Pi]*1/z*EllipticK[-16/z],{z,Infinity,20}]/.{z->xq[q]},{q,0,20}]*)


(* ::Input:: *)
(*Normal@Series[Exp[2Pi*I*(I/2*EllipticK[1+16/z])/EllipticK[-16/z]],{z,Infinity,6}]//FullSimplify//Expand*)
(*Normal@Series[Exp[2Pi*I*(I/2*EllipticK[1+16/z]-2EllipticK[-16/z])/EllipticK[-16/z]],{z,Infinity,6}]//FullSimplify//Expand*)


(* ::Input:: *)
(*InverseSeries[Series[Exp[2Pi*I*(I/2*EllipticK[1+16/z])/EllipticK[-16/z]],{z,Infinity,8}],q]//FullSimplify//Expand*)
(*Series[xq[q],{q,0,6}]*)


(* ::Input:: *)
(*Series[-xq[q]^2*(xq[q]+16)*(-((DedekindEta[Log[q]/(2Pi*I)]^4 DedekindEta[4 Log[q]/(2Pi*I)]^12)/DedekindEta[2 Log[q]/(2Pi*I)]^14))^2,{q,0,20}]*)
(*Series[q*D[xq[q],q],{q,0,20}]*)
(*Series[DedekindEta[2 Log[q]/(2Pi*I)]^20/DedekindEta[4 Log[q]/(2Pi*I)]^16,{q,0,20}]*)


(* ::Subsection:: *)
(*Load Results*)


(* ::Input:: *)
(*SetDirectory[NotebookDirectory[]]*)
(*MIsKeps=Import["MIsKeps.m"];*)
(*Aallepsx=Import["Aallepsx.m"];*)
(*Rtop11ansatz=Import["Rtop11ansatzx.m"];*)
(*mixingf2ansatz=Import["mixingf2ansatzx.m"];*)
(*F2ansatz=Import["F2ansatzx.m"];*)
(*(**)
(*MIsKeps={K1Cutx[3]*eps^3+K1Cutx[4]*eps^4,K2Cutx[2]*eps^2+K2Cutx[3]*eps^3,K3Cutx[1]*eps+K3Cutx[2]*eps^2,K4x[3]*eps^3+K4x[4]*eps^4,K5x[3]*eps^3+K5x[4]*eps^4,K6x[4]*eps^4+K6x[5]*eps^5,K7x[5]*eps^5+K7x[6]*eps^6,K8x[5]*eps^5+K8x[6]*eps^6,K9x[4]*eps^4+K9x[5]*eps^5};*)
(**)*)


AallepsxExpand=Normal@Series[Aallepsx/.{\[Psi]0[x]:>\[Omega]x,Rtop11[x]:>Rtop11ansatz,F2[x]:>F2ansatz,f2[x]:>mixingf2ansatz},{x,Infinity,nn}]//Simplify;
AallepsqBExpand=Normal@Series[AallepsxExpand/.{x->xqB},{qB,0,nn}]//Simplify;


(* ::Input:: *)
(**)


(* ::Input:: *)
(*Series[SeriesCoefficient[MIsKeps[[1]]/.{x->xqB},{eps,0,3}],{qB,0,10}]*)
(*Series[SeriesCoefficient[MIsKeps[[1]]/.{x->xqB},{eps,0,4}],{qB,0,10}]//Collect[#,{Pi,Log[-1/qB],qB},Simplify]&*)


(* ::Input:: *)
(*Series[SeriesCoefficient[MIsKeps[[2]]/.{x->xqB},{eps,0,2}],{qB,0,10}]*)
(*Series[SeriesCoefficient[MIsKeps[[2]]/.{x->xqB},{eps,0,3}],{qB,0,10}]//Collect[#,{Pi,Log[-1/qB],qB},Simplify]&*)


(* ::Input:: *)
(*Series[SeriesCoefficient[MIsKeps[[3]]/.{x->xqB},{eps,0,1}],{qB,0,10}]*)
(*Series[SeriesCoefficient[MIsKeps[[3]]/.{x->xqB},{eps,0,2}],{qB,0,10}]//Collect[#,{Pi,Log[-1/qB],qB},Simplify]&*)


(* ::Input:: *)
(*MIsKepsqB=Normal@Series[MIsKeps/.{x->xqB},{qB,0,55}]/.{Log[-1/qB]:>-Log[-qB]}//Collect[#,{eps,Pi,Log[-qB],qB},Simplify]&*)
(*MIsKepsq=Normal@Series[MIsKeps/.{x->xq[q]},{q,0,55}]/.{Log[-1/q]:>-Log[-q]}//Collect[#,{eps,Pi,Log[-q],q},Simplify]&*)


(* ::Code:: *)
(*K1BDDiscx=eps^3 (-(\[Pi]^3/3)+\[Pi] Log[x]^2)+eps^4 (7/3 \[Pi]^3 Log[x]-2 \[Pi] Log[x]^3-10 \[Pi] Zeta[3])+eps^5 ((19 \[Pi]^5)/36-59/12 \[Pi]^3 Log[x]^2+25/12 \[Pi] Log[x]^4+46 \[Pi] Log[x] Zeta[3])*)
(*K2BDDiscx=-2 eps^2 \[Pi] Log[x]+eps^3 (-(1/3) (5 \[Pi]^3)+4 \[Pi] Log[x]^2)+eps^4 (31/6 \[Pi]^3 Log[x]-13/3 \[Pi] Log[x]^3-26 \[Pi] Zeta[3])+eps^5 (-(1/18) (19 \[Pi]^5)+59/6 \[Pi]^3 Log[x]^2-25/6 \[Pi] Log[x]^4-92 \[Pi] Log[x] Zeta[3])*)
(*K3BDDiscx=2 eps \[Pi]-4 eps^2 \[Pi] Log[x]+eps^3 (-(1/3) (5 \[Pi]^3)+9/2 \[Pi] Log[x]^2)+eps^4 (1/6 (-187) \[Pi]^3 Log[x]+79/3 \[Pi] Log[x]^3+149 \[Pi] Zeta[3])+eps^5 ((133 \[Pi]^5)/72-413/24 \[Pi]^3 Log[x]^2+175/24 \[Pi] Log[x]^4+161 \[Pi] Log[x] Zeta[3])*)


(* ::Subsection:: *)
(*Compare with AMFLOW*)


(* ::Text:: *)
(*You shall run AMFlow by yourself as a cross - check . *)


(* ::Input:: *)
(*cutpointnew1=Get["./amflow/h2bb/h2bbpointnew1.m"];*)
(*cutpointnew2=Get["./amflow/h2bb/h2bbpointnew2.m"];*)
(*cutpointnew3=Get["./amflow/h2bb/h2bbpointnew3.m"];*)
(*cutpointnew4=Get["./amflow/h2bb/h2bbpointnew4.m"];*)
(*cutpointnew5=Get["./amflow/h2bb/h2bbpointnew5.m"];*)
(*cutpointnew6=Get["./amflow/h2bb/h2bbpointnew6.m"];*)
(*cutpointnew7=Get["./amflow/h2bb/h2bbpointnew7.m"];*)
(*cutpointnew8=Get["./amflow/h2bb/h2bbpointnew8.m"];*)
(*cutpointnew9=Get["./amflow/h2bb/h2bbpointnew9.m"];*)
(*cutpointnew10=Get["./amflow/h2bb/h2bbpointnew10.m"];*)
(*cutpointnew12=Get["./amflow/h2bb/h2bbpointnew12.m"];*)
(*cutpointnew13=Get["./amflow/h2bb/h2bbpointnew13.m"];*)


(* ::Input:: *)
(*I8amfloweps0List={*)
(*{30,SeriesCoefficient[FourBody*j[h2bb,1,1,1,1,1,1,1,1,0]/.cutpointnew1//Expand,{eps,0,0}]},*)
(*(*{35,SeriesCoefficient[FourBody*j[h2bb,1,1,1,1,1,1,1,1,0]/.cutpointnew2//Expand,{eps,0,0}]},*)*)
(*{40,SeriesCoefficient[FourBody*j[h2bb,1,1,1,1,1,1,1,1,0]/.cutpointnew3//Expand,{eps,0,0}]},*)
(*(*{50,SeriesCoefficient[FourBody*j[h2bb,1,1,1,1,1,1,1,1,0]/.cutpointnew4//Expand,{eps,0,0}]},*)*)
(*{60,SeriesCoefficient[FourBody*j[h2bb,1,1,1,1,1,1,1,1,0]/.cutpointnew5//Expand,{eps,0,0}]},*)
(*{100,SeriesCoefficient[FourBody*j[h2bb,1,1,1,1,1,1,1,1,0]/.cutpointnew6//Expand,{eps,0,0}]},*)
(*{200,SeriesCoefficient[FourBody*j[h2bb,1,1,1,1,1,1,1,1,0]/.cutpointnew7//Expand,{eps,0,0}]},*)
(*{500,SeriesCoefficient[FourBody*j[h2bb,1,1,1,1,1,1,1,1,0]/.cutpointnew8//Expand,{eps,0,0}]},*)
(*{800,SeriesCoefficient[FourBody*j[h2bb,1,1,1,1,1,1,1,1,0]/.cutpointnew9//Expand,{eps,0,0}]},*)
(*{1000,SeriesCoefficient[FourBody*j[h2bb,1,1,1,1,1,1,1,1,0]/.cutpointnew10//Expand,{eps,0,0}]},*)
(*(*{25,SeriesCoefficient[FourBody*j[h2bb,1,1,1,1,1,1,1,1,0]/.cutpointnew12//Expand,{eps,0,0}]},*)*)
(*{20,SeriesCoefficient[FourBody*j[h2bb,1,1,1,1,1,1,1,1,0]/.cutpointnew13//Expand,{eps,0,0}]}*)
(*};*)
(*I8amfloweps1List={*)
(*{30,SeriesCoefficient[FourBody*j[h2bb,1,1,1,1,1,1,1,1,0]/.cutpointnew1//Expand,{eps,0,1}]},*)
(*(*{35,SeriesCoefficient[FourBody*j[h2bb,1,1,1,1,1,1,1,1,0]/.cutpointnew2//Expand,{eps,0,1}]},*)*)
(*{40,SeriesCoefficient[FourBody*j[h2bb,1,1,1,1,1,1,1,1,0]/.cutpointnew3//Expand,{eps,0,1}]},*)
(*(*{50,SeriesCoefficient[FourBody*j[h2bb,1,1,1,1,1,1,1,1,0]/.cutpointnew4//Expand,{eps,0,1}]},*)*)
(*{60,SeriesCoefficient[FourBody*j[h2bb,1,1,1,1,1,1,1,1,0]/.cutpointnew5//Expand,{eps,0,1}]},*)
(*{100,SeriesCoefficient[FourBody*j[h2bb,1,1,1,1,1,1,1,1,0]/.cutpointnew6//Expand,{eps,0,1}]},*)
(*{200,SeriesCoefficient[FourBody*j[h2bb,1,1,1,1,1,1,1,1,0]/.cutpointnew7//Expand,{eps,0,1}]},*)
(*{500,SeriesCoefficient[FourBody*j[h2bb,1,1,1,1,1,1,1,1,0]/.cutpointnew8//Expand,{eps,0,1}]},*)
(*{800,SeriesCoefficient[FourBody*j[h2bb,1,1,1,1,1,1,1,1,0]/.cutpointnew9//Expand,{eps,0,1}]},*)
(*{1000,SeriesCoefficient[FourBody*j[h2bb,1,1,1,1,1,1,1,1,0]/.cutpointnew10//Expand,{eps,0,1}]},*)
(*(*{25,SeriesCoefficient[FourBody*j[h2bb,1,1,1,1,1,1,1,1,0]/.cutpointnew12//Expand,{eps,0,1}]},*)*)
(*{20,SeriesCoefficient[FourBody*j[h2bb,1,1,1,1,1,1,1,1,0]/.cutpointnew13//Expand,{eps,0,1}]}*)
(*};*)
(*I9amfloweps0List={*)
(*{30,SeriesCoefficient[FourBody*j[h2bb,2,1,1,1,1,1,1,1,0]/.cutpointnew1//Expand,{eps,0,0}]},*)
(*(*{35,SeriesCoefficient[FourBody*j[h2bb,1,1,1,1,1,1,1,1,0]/.cutpointnew2//Expand,{eps,0,0}]},*)*)
(*{40,SeriesCoefficient[FourBody*j[h2bb,2,1,1,1,1,1,1,1,0]/.cutpointnew3//Expand,{eps,0,0}]},*)
(*(*{50,SeriesCoefficient[FourBody*j[h2bb,2,1,1,1,1,1,1,1,0]/.cutpointnew4//Expand,{eps,0,0}]},*)*)
(*{60,SeriesCoefficient[FourBody*j[h2bb,2,1,1,1,1,1,1,1,0]/.cutpointnew5//Expand,{eps,0,0}]},*)
(*{100,SeriesCoefficient[FourBody*j[h2bb,2,1,1,1,1,1,1,1,0]/.cutpointnew6//Expand,{eps,0,0}]},*)
(*{200,SeriesCoefficient[FourBody*j[h2bb,2,1,1,1,1,1,1,1,0]/.cutpointnew7//Expand,{eps,0,0}]},*)
(*{500,SeriesCoefficient[FourBody*j[h2bb,2,1,1,1,1,1,1,1,0]/.cutpointnew8//Expand,{eps,0,0}]},*)
(*{800,SeriesCoefficient[FourBody*j[h2bb,2,1,1,1,1,1,1,1,0]/.cutpointnew9//Expand,{eps,0,0}]},*)
(*{1000,SeriesCoefficient[FourBody*j[h2bb,2,1,1,1,1,1,1,1,0]/.cutpointnew10//Expand,{eps,0,0}]},*)
(*(*{25,SeriesCoefficient[FourBody*j[h2bb,2,1,1,1,1,1,1,1,0]/.cutpointnew12//Expand,{eps,0,0}]},*)*)
(*{20,SeriesCoefficient[FourBody*j[h2bb,2,1,1,1,1,1,1,1,0]/.cutpointnew13//Expand,{eps,0,0}]}*)
(*};*)
(*I9amfloweps1List={*)
(*{30,SeriesCoefficient[FourBody*j[h2bb,2,1,1,1,1,1,1,1,0]/.cutpointnew1//Expand,{eps,0,1}]},*)
(*(*{35,SeriesCoefficient[FourBody*j[h2bb,2,1,1,1,1,1,1,1,0]/.cutpointnew2//Expand,{eps,0,1}]},*)*)
(*{40,SeriesCoefficient[FourBody*j[h2bb,2,1,1,1,1,1,1,1,0]/.cutpointnew3//Expand,{eps,0,1}]},*)
(*(*{50,SeriesCoefficient[FourBody*j[h2bb,2,1,1,1,1,1,1,1,0]/.cutpointnew4//Expand,{eps,0,1}]},*)*)
(*{60,SeriesCoefficient[FourBody*j[h2bb,2,1,1,1,1,1,1,1,0]/.cutpointnew5//Expand,{eps,0,1}]},*)
(*{100,SeriesCoefficient[FourBody*j[h2bb,2,1,1,1,1,1,1,1,0]/.cutpointnew6//Expand,{eps,0,1}]},*)
(*{200,SeriesCoefficient[FourBody*j[h2bb,2,1,1,1,1,1,1,1,0]/.cutpointnew7//Expand,{eps,0,1}]},*)
(*{500,SeriesCoefficient[FourBody*j[h2bb,2,1,1,1,1,1,1,1,0]/.cutpointnew8//Expand,{eps,0,1}]},*)
(*{800,SeriesCoefficient[FourBody*j[h2bb,2,1,1,1,1,1,1,1,0]/.cutpointnew9//Expand,{eps,0,1}]},*)
(*{1000,SeriesCoefficient[FourBody*j[h2bb,2,1,1,1,1,1,1,1,0]/.cutpointnew10//Expand,{eps,0,1}]},*)
(*(*{25,SeriesCoefficient[FourBody*j[h2bb,2,1,1,1,1,1,1,1,0]/.cutpointnew12//Expand,{eps,0,1}]},*)*)
(*{20,SeriesCoefficient[FourBody*j[h2bb,2,1,1,1,1,1,1,1,0]/.cutpointnew13//Expand,{eps,0,1}]}*)
(*};*)


(* ::Input:: *)
(*SetOptions[{Plot,ListPlot,ListLogLogPlot,ReImPlot},PlotStyle->{{ColorData["Legacy"]["DeepCadmiumRed"]},{ColorData["Legacy"]["MediumBlue"]}},AspectRatio->0.7,Frame->True,FrameStyle->Black,BaseStyle->{FontSize->20,FontFamily->Times},LabelStyle->Times,FrameTicksStyle->Directive["Label", 12]];*)
(*DCRed=ColorData["Legacy"]["DeepCadmiumRed"];MB=ColorData["Legacy"]["MediumBlue"];*)


(* ::Input:: *)
(*I8eps0=Normal@Series[SeriesCoefficient[(I2KtransInvE . MIsKeps)[[8]],{eps,0,0}],{x,Infinity,55}]//Simplify*)
(*I8eps1=Normal@Series[SeriesCoefficient[(I2KtransInvE . MIsKeps)[[8]],{eps,0,1}],{x,Infinity,55}]//Simplify*)


(* ::Input:: *)
(*I9eps0=Normal@Series[SeriesCoefficient[(I2KtransInvE . MIsKeps)[[9]],{eps,0,0}],{x,Infinity,55}]//Simplify;*)
(*I9eps1=Normal@Series[SeriesCoefficient[(I2KtransInvE . MIsKeps)[[9]],{eps,0,1}],{x,Infinity,55}]//Simplify;*)


(* ::Input:: *)
(*I8eps0+eps*I8eps1/.{x->16+0.2}//N*)


(* ::Input:: *)
(*I8ana=Plot[{I8eps0,I8eps1},{x,20,1000},PlotStyle->{{DCRed},{MB}},PlotRangePadding->Automatic,Frame->True,FrameLabel->{"\!\(\*TemplateBox[<|\"boxes\" -> FormBox[RowBox[{StyleBox[\"z\", \"TI\"], \"\[LongEqual]\", SubsuperscriptBox[StyleBox[\"m\", \"TI\"], StyleBox[\"H\", \"TI\"], \"2\"], \"/\", SubsuperscriptBox[StyleBox[\"m\", \"TI\"], StyleBox[\"b\", \"TI\"], \"2\"]}], TraditionalForm], \"errors\" -> {}, \"input\" -> \"z=m_H^2/m_b^2\", \"state\" -> \"Boxes\"|>,\n\"TeXAssistantTemplate\"]\)","\!\(\*TemplateBox[<|\"boxes\" -> FormBox[SubscriptBox[StyleBox[\"I\", \"TI\"], \"111111110\"], TraditionalForm], \"errors\" -> {}, \"input\" -> \"I_{111111110}\", \"state\" -> \"Boxes\"|>,\n\"TeXAssistantTemplate\"]\)"},ImageSize->Large,LabelStyle->{FontSize->18}];*)
(*I8amflow=ListPlot[{I8amfloweps0List,I8amfloweps1List},PlotStyle->{{DCRed,Dashed},{MB,Dashed}},PlotMarkers->{"OpenMarkers",5},ImageSize->Large,Frame->True,LabelStyle->{FontSize->14}];*)
(*Show[{I8ana,I8amflow},PlotRange->All,GridLines->{{{20,Black}},{}},PlotLegends->Placed[{"\!\(\*TemplateBox[<|\"boxes\" -> FormBox[SubsuperscriptBox[StyleBox[\"I\", \"TI\"], \"111111110\", RowBox[{\"(\", \"0\", \")\"}]], TraditionalForm], \"errors\" -> {}, \"input\" -> \"I_{111111110}^{(0)}\", \"state\" -> \"Boxes\"|>,\n\"TeXAssistantTemplate\"]\)","\!\(\*TemplateBox[<|\"boxes\" -> FormBox[SubsuperscriptBox[StyleBox[\"I\", \"TI\"], \"111111110\", RowBox[{\"(\", \"1\", \")\"}]], TraditionalForm], \"errors\" -> {}, \"input\" -> \"I_{111111110}^{(1)}\", \"state\" -> \"Boxes\"|>,\n\"TeXAssistantTemplate\"]\)"},{0.8,0.86}],*)
(*(*The legends in the Epilog are starting here*)Epilog->Inset[Framed[Column[{LineLegend[{DCRed,{MB}},{"\!\(\*TemplateBox[<|\"boxes\" -> FormBox[SubsuperscriptBox[StyleBox[\"I\", \"TI\"], \"111111110\", RowBox[{\"(\", \"0\", \")\"}]], TraditionalForm], \"errors\" -> {}, \"input\" -> \"I_{111111110}^{(0)}\", \"state\" -> \"Boxes\"|>,\n\"TeXAssistantTemplate\"]\)","\!\(\*TemplateBox[<|\"boxes\" -> FormBox[SubsuperscriptBox[StyleBox[\"I\", \"TI\"], \"111111110\", RowBox[{\"(\", \"1\", \")\"}]], TraditionalForm], \"errors\" -> {}, \"input\" -> \"I_{111111110}^{(1)}\", \"state\" -> \"Boxes\"|>,\n\"TeXAssistantTemplate\"]\)"}]}],RoundingRadius->4],Scaled[{0.87,0.87}]]*)
(*(*End of the Legends*)]*)
(*Export["I8_ana_amf.pdf",%]*)
(**)


(* ::Input:: *)
(*I9ana=Plot[{I9eps0,I9eps1},{x,20,1000},PlotStyle->{{DCRed},{MB}},PlotRangePadding->Automatic,Frame->True,FrameLabel->{"\!\(\*TemplateBox[<|\"boxes\" -> FormBox[RowBox[{StyleBox[\"z\", \"TI\"], \"\[LongEqual]\", SubsuperscriptBox[StyleBox[\"m\", \"TI\"], StyleBox[\"H\", \"TI\"], \"2\"], \"/\", SubsuperscriptBox[StyleBox[\"m\", \"TI\"], StyleBox[\"b\", \"TI\"], \"2\"]}], TraditionalForm], \"errors\" -> {}, \"input\" -> \"z=m_H^2/m_b^2\", \"state\" -> \"Boxes\"|>,\n\"TeXAssistantTemplate\"]\)","\!\(\*TemplateBox[<|\"boxes\" -> FormBox[SubscriptBox[StyleBox[\"I\", \"TI\"], \"211111110\"], TraditionalForm], \"errors\" -> {}, \"input\" -> \"I_{211111110}\", \"state\" -> \"Boxes\"|>,\n\"TeXAssistantTemplate\"]\)"},ImageSize->Large,LabelStyle->{FontSize->18}];*)
(*I9amflow=ListPlot[{I9amfloweps0List,I9amfloweps1List},PlotStyle->{{DCRed,Dashed},{MB,Dashed}},PlotMarkers->{"OpenMarkers",5},ImageSize->Large,Frame->True,LabelStyle->{FontSize->14}];*)
(*Show[{I9ana,I9amflow},PlotRange->All,GridLines->{{{20,Black}},{}},PlotLegends->Placed[{"\!\(\*TemplateBox[<|\"boxes\" -> FormBox[SubsuperscriptBox[StyleBox[\"I\", \"TI\"], \"211111110\", RowBox[{\"(\", \"0\", \")\"}]], TraditionalForm], \"errors\" -> {}, \"input\" -> \"I_{211111110}^{(0)}\", \"state\" -> \"Boxes\"|>,\n\"TeXAssistantTemplate\"]\)","\!\(\*TemplateBox[<|\"boxes\" -> FormBox[SubsuperscriptBox[StyleBox[\"I\", \"TI\"], \"211111110\", RowBox[{\"(\", \"1\", \")\"}]], TraditionalForm], \"errors\" -> {}, \"input\" -> \"I_{211111110}^{(1)}\", \"state\" -> \"Boxes\"|>,\n\"TeXAssistantTemplate\"]\)"},{0.8,0.86}],*)
(*(*The legends in the Epilog are starting here*)Epilog->Inset[Framed[Column[{LineLegend[{DCRed,{MB}},{"\!\(\*TemplateBox[<|\"boxes\" -> FormBox[SubsuperscriptBox[StyleBox[\"I\", \"TI\"], \"211111110\", RowBox[{\"(\", \"0\", \")\"}]], TraditionalForm], \"errors\" -> {}, \"input\" -> \"I_{211111110}^{(0)}\", \"state\" -> \"Boxes\"|>,\n\"TeXAssistantTemplate\"]\)","\!\(\*TemplateBox[<|\"boxes\" -> FormBox[SubsuperscriptBox[StyleBox[\"I\", \"TI\"], \"211111110\", RowBox[{\"(\", \"1\", \")\"}]], TraditionalForm], \"errors\" -> {}, \"input\" -> \"I_{211111110}^{(1)}\", \"state\" -> \"Boxes\"|>,\n\"TeXAssistantTemplate\"]\)"}]}],RoundingRadius->4],Scaled[{0.87,0.87}]]*)
(*(*End of the Legends*)]*)
(*Export["I9_ana_amf.pdf",%]*)


==> data/mixingf2ansatzx.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-900306327020791110843230485630273926400868678518867776549218423037552/x^59 + 
 58202587892694267449462822681133048005695102686615499356408928123008/x^58 + 
 3733680794380690264859025597655190158025909534407168246317219954048/x^57 + 
 239624992917526986488144986234596414310877677362497354838969712704/x^56 + 
 15386302927298128299903372264558157303495717548537828870160419072/x^55 + 
 988442203667447768451868389262213095305734423171727726745083520/x^54 + 
 63531797268918419195826443107871786438091540111280743593531520/x^53 + 
 4085661136627873915855652341231883175461943816699450653154240/x^52 + 
 262889876260203490298124571828078874507483029899399647435136/x^51 + 
 16925254382129360484629794456012360818731889340405640477376/x^50 + 
 1090326218859822634055111478587628032783255639471407209792/x^49 + 
 70282681319268365458068274515763239743361319274735084256/x^48 + 
 4533380642093653424244356781247375485343290000298296576/x^47 + 
 292610674105224329657794763561846367269639849986041984/x^46 + 
 18900146614775312496470510089429628531796108099533952/x^45 + 
 1221689936236272117277287740475488119328603436230592/x^44 + 
 79030070489338093329444465542852256782914100628096/x^43 + 
 5116524598685374867796177560672895549986681010496/x^42 + 
 331532418456055459365291157684832222012615471040/x^41 + 
 21501231801364088780269402942784164283391025056/x^40 + 
 1395746765132294147377416734440285809670786944/x^39 + 
 90693661320235045000338871820554196747804352/x^38 + 
 5899252797040613823278174925877461996015552/x^37 + 
 384141711759850278388693614858456636591648/x^36 + 
 25043038157543304541592866445533191491136/x^35 + 
 1634604430054707738230783613502824504864/x^34 + 
 106831679227288433399180532953943490272/x^33 + 
 6991714746275936260508863215230968272/x^32 + 
 458248904463973694513166142674174720/x^31 + 
 30081175368407182894448968575337344/x^30 + 
 1977923856993876282234554536242048/x^29 + 130285572057961475935923971962944/
  x^28 + 8598271898894521807011326815104/x^27 + 
 568612732380135183607429176768/x^26 + 37686200482013507658443688768/x^25 + 
 2503726373175530217742217952/x^24 + 166770216278546449964363136/x^23 + 
 11139800669795488218641856/x^22 + 746410657588405804050624/x^21 + 
 50182310986695672880032/x^20 + 3386468366142885398592/x^19 + 
 229478838868286174496/x^18 + 15622246381350633696/x^17 + 
 1069038012915614160/x^16 + 73583884317695616/x^15 + 5098752920568384/x^14 + 
 356014555947072/x^13 + 25080130959072/x^12 + 1785370304832/x^11 + 
 128688713376/x^10 + 9417396192/x^9 + 702257616/x^8 + 53643456/x^7 + 
 4230624/x^6 + 348768/x^5 + 30672/x^4 + 2976/x^3 + 336/x^2 + 48/x


==> tessellation.py <==
import math
from pathlib import Path

import matplotlib

matplotlib.use("Agg")

import matplotlib.patheffects as pe
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.colors import hsv_to_rgb


BASE = Path(__file__).resolve().parent
PNG_OUT = BASE / "tessellation.png"
PDF_OUT = BASE / "tessellation.pdf"


def theta_lambda_from_q(q, qmax, tol=1e-11):
    """Jacobi theta-series representation of lambda, vectorized over q."""
    n_terms = int(math.ceil(math.sqrt(math.log(tol) / math.log(qmax)))) + 8
    theta3 = np.ones_like(q, dtype=np.complex128)
    theta2_half = np.zeros_like(q, dtype=np.complex128)
    for n in range(1, n_terms + 1):
        theta3 += 2.0 * np.power(q, n * n)
        theta2_half += np.power(q, (n - 0.5) * (n - 0.5))
    theta2 = 2.0 * theta2_half
    return (theta2 / theta3) ** 4


def z_from_tau(tau, min_im):
    q_theta = np.exp(2j * np.pi * tau)
    qmax = math.exp(-2.0 * math.pi * min_im)
    return -16.0 / theta_lambda_from_q(q_theta, qmax)


def z_from_q(q, qmax):
    return -16.0 / theta_lambda_from_q(q, qmax)


def map_colors(z):
    hue = (np.angle(z) + np.pi) / (2.0 * np.pi)
    log_mag = np.log(np.abs(z) + 1e-12)
    value = 0.58 + 0.42 * np.mod(log_mag, 1.0)
    return hsv_to_rgb(np.dstack((hue, np.ones_like(hue), value)))


def farey_arcs(max_q=7):
    arcs = set()
    for q1 in range(1, max_q + 1):
        for q2 in range(1, max_q + 1):
            for p1 in range(-2 * max_q, 2 * max_q + 1):
                for p2 in range(-2 * max_q, 2 * max_q + 1):
                    if abs(p1 * q2 - p2 * q1) == 1:
                        center = 0.5 * (p1 / q1 + p2 / q2)
                        radius = 1.0 / (2.0 * q1 * q2)
                        if -1.0 <= center <= 2.0:
                            arcs.add((round(center, 6), round(radius, 6)))
    return sorted(arcs)


HALO = [pe.withStroke(linewidth=2.7, foreground="white", alpha=0.78)]
LINE = dict(color="black", lw=3.1, zorder=6, solid_capstyle="round")
TESS = dict(color="white", lw=0.62, alpha=0.42, zorder=2)
POINT = dict(
    color="#e92525",
    markeredgecolor="black",
    markeredgewidth=0.9,
    marker="o",
    markersize=8.5,
    zorder=10,
    clip_on=False,
)
ARROW = dict(
    arrowstyle="-|>",
    color="black",
    lw=2.4,
    mutation_scale=20,
    shrinkA=0,
    shrinkB=0,
)


def label(ax, x, y, text, size=19, ha="center", va="center", rotation=0):
    ax.text(
        x,
        y,
        text,
        fontsize=size,
        ha=ha,
        va=va,
        rotation=rotation,
        rotation_mode="anchor",
        zorder=11,
        path_effects=HALO,
        clip_on=False,
    )


def axes_label(ax, x, y, text, size=19, ha="center", va="center", rotation=0):
    ax.text(
        x,
        y,
        text,
        fontsize=size,
        ha=ha,
        va=va,
        rotation=rotation,
        rotation_mode="anchor",
        zorder=11,
        path_effects=HALO,
        clip_on=False,
        transform=ax.transAxes,
    )


def arrow_on_parametric_curve(ax, z, at=0.5, step=5):
    i = int(np.clip(at * (len(z) - 1), step, len(z) - step - 1))
    ax.annotate(
        "",
        xy=(z[i + step].real, z[i + step].imag),
        xytext=(z[i - step].real, z[i - step].imag),
        arrowprops=ARROW,
        zorder=8,
    )


def draw_tau_background(ax):
    re = np.linspace(0.0, 1.0, 1300)
    im_min, im_max = 0.005, 1.5
    im = np.linspace(im_min, im_max, 1450)
    tau = re[None, :] + 1j * im[:, None]
    z_val = z_from_tau(tau, im_min)
    ax.imshow(
        map_colors(z_val),
        extent=[0.0, 1.0, 0.0, im_max],
        origin="lower",
        aspect="auto",
        interpolation="bicubic",
        rasterized=True,
    )


def draw_q_background(ax):
    qmax = 0.999
    grid = 1250
    x = np.linspace(-1.01, 1.01, grid)
    y = np.linspace(-1.01, 1.01, grid)
    xx, yy = np.meshgrid(x, y)
    q = xx + 1j * yy
    mask = (np.abs(q) <= qmax) & (np.abs(q) >= 1e-4)

    rgb = np.ones((grid, grid, 3), dtype=float)
    vals = np.empty_like(q[mask])
    vals[:] = z_from_q(q[mask], qmax)
    rgb[mask] = map_colors(vals.reshape(-1, 1)).reshape(-1, 3)

    ax.imshow(
        rgb,
        extent=[-1.01, 1.01, -1.01, 1.01],
        origin="lower",
        interpolation="bilinear",
        rasterized=True,
    )
    ax.add_patch(plt.Circle((0, 0), qmax, color="black", fill=False, linewidth=1.8))


def draw_tau_panel(ax, arcs):
    draw_tau_background(ax)

    theta = np.linspace(0.0, np.pi, 220)
    for center, radius in arcs:
        ax.plot(center + radius * np.cos(theta), radius * np.sin(theta), **TESS)
    for p in [0.0, 0.5, 1.0]:
        ax.axvline(p, **TESS)

    y = np.linspace(0.0, 1.5, 500)
    ax.plot(np.zeros_like(y), y, **LINE, clip_on=False)
    ax.plot(np.full_like(y, 0.5), y, **LINE)

    left_theta = np.linspace(np.pi, 0.5 * np.pi, 320)
    right_theta = np.linspace(0.5 * np.pi, 0.0, 320)
    tau_left = 0.25 + 0.25 * np.cos(left_theta) + 0.25j * np.sin(left_theta)
    tau_right = 0.25 + 0.25 * np.cos(right_theta) + 0.25j * np.sin(right_theta)
    ax.plot(tau_left.real, tau_left.imag, **LINE)
    ax.plot(tau_right.real, tau_right.imag, **LINE)

    ax.annotate("", xy=(0.0, 0.58), xytext=(0.0, 0.80), arrowprops=ARROW, zorder=8)
    ax.annotate("", xy=(0.5, 0.92), xytext=(0.5, 0.70), arrowprops=ARROW, zorder=8)
    arrow_on_parametric_curve(ax, tau_left, at=0.47)
    arrow_on_parametric_curve(ax, tau_right, at=0.45)

    ax.plot(0.0, 0.0, **POINT)
    ax.plot(0.25, 0.25, **POINT)
    ax.plot(0.5, 0.0, **POINT)

    axes_label(
        ax,
        -0.045,
        0.045,
        r"$\bm{z=-16}$",
        size=17,
        ha="left",
        va="center",
        rotation=90,
    )
    label(ax, 0.285, 0.34, r"$\bm{z=-8}$", size=17, ha="left", va="bottom")
    axes_label(ax, 0.535, -0.025, r"$\bm{z=0}$", size=17, ha="left", va="top")
    label(ax, 0.06, 1.43, r"$\bm{z\to-\infty}$", size=17, ha="left")
    label(ax, 0.56, 1.43, r"$\bm{z\to+\infty}$", size=17, ha="left")

    ax.set_xlim(0.0, 1.0)
    ax.set_ylim(0.0, 1.5)
    ax.set_xticks([0.0, 0.25, 0.5, 0.75, 1.0])
    ax.set_xticklabels(
        [r"$0$", r"$\frac{1}{4}$", r"$\frac{1}{2}$", r"$\frac{3}{4}$", r"$1$"]
    )
    ax.set_yticks([0.0, 0.5, 1.0, 1.5])
    ax.set_xlabel(r"$\operatorname{Re}(\tau)$", fontsize=20)
    ax.xaxis.set_label_coords(0.5, -0.09)
    ax.set_ylabel(r"$\operatorname{Im}(\tau)$", fontsize=20)
    ax.tick_params(direction="in", top=True, right=True, labelsize=16)
    for spine in ax.spines.values():
        spine.set_linewidth(1.2)
    ax.spines["left"].set_linewidth(LINE["lw"])

def draw_q_panel(ax, arcs):
    draw_q_background(ax)

    theta = np.linspace(0.0, np.pi, 260)
    for center, radius in arcs:
        tau_path = center + radius * np.exp(1j * theta)
        q_path = np.exp(2j * np.pi * tau_path)
        ax.plot(q_path.real, q_path.imag, **TESS)
    y = np.linspace(0.001, 2.5, 240)
    for p in [-1.0, -0.5, 0.0, 0.5, 1.0]:
        q_path = np.exp(2j * np.pi * (p + 1j * y))
        ax.plot(q_path.real, q_path.imag, **TESS)

    y_down = np.linspace(3.0, 0.0001, 320)
    q_neg = np.exp(-2.0 * np.pi * y_down)
    ax.plot(q_neg, np.zeros_like(q_neg), **LINE)

    y_up = np.linspace(0.0001, 3.0, 320)
    q_pos = -np.exp(-2.0 * np.pi * y_up)
    ax.plot(q_pos, np.zeros_like(q_pos), **LINE)

    left_theta = np.linspace(np.pi, 0.5 * np.pi, 320)
    right_theta = np.linspace(0.5 * np.pi, 0.0, 320)
    tau_left = 0.25 + 0.25 * np.cos(left_theta) + 0.25j * np.sin(left_theta)
    tau_right = 0.25 + 0.25 * np.cos(right_theta) + 0.25j * np.sin(right_theta)
    q_left = np.exp(2j * np.pi * tau_left)
    q_right = np.exp(2j * np.pi * tau_right)
    ax.plot(q_left.real, q_left.imag, **LINE)
    ax.plot(q_right.real, q_right.imag, **LINE)

    # -------------------------------------------------------------------------
    # FIXED: Replaced parametric indexing with pure geometric coordinates 
    # for the straight horizontal axes to avoid exponential clustering
    # -------------------------------------------------------------------------
    ax.annotate("", xy=(0.55, 0.0), xytext=(0.40, 0.0), arrowprops=ARROW, zorder=8)
    ax.annotate("", xy=(-0.45, 0.0), xytext=(-0.60, 0.0), arrowprops=ARROW, zorder=8)
    
    # The teardrop curves have stable array spacing, so the parametric function remains perfect here
    arrow_on_parametric_curve(ax, q_left, at=0.54)
    arrow_on_parametric_curve(ax, q_right, at=0.48)

    q8 = np.exp(2j * np.pi * (0.25 + 0.25j))
    ax.plot(1.0, 0.0, **POINT)
    ax.plot(q8.real, q8.imag, **POINT)
    ax.plot(-1.0, 0.0, **POINT)
    ax.plot(0.0, 0.0, **POINT)

    label(ax, 1.085, 0.02, r"$\bm{z=-16}$", size=17, ha="left")
    label(ax, q8.real + 0.045, q8.imag + 0.09, r"$\bm{z=-8}$", size=17, ha="left", va="bottom")
    label(ax, -1.085, 0.02, r"$\bm{z=0}$", size=17, ha="right")
    
    # Safely tucked to the right so it doesn't overlap the tight tessellation lines
    label(ax, 0.04, -0.12, r"$\bm{z\to\pm\infty}$", size=16, ha="left", va="center")

    ax.set_xlim(-1.03, 1.03)
    ax.set_ylim(-1.03, 1.03)
    ax.set_aspect("equal", adjustable="box")
    ax.set_axis_off()

def main():
    plt.rcParams.update(
        {
            "text.usetex": True,
            "text.latex.preamble": r"\usepackage{amsmath}\usepackage{bm}",
            "font.family": "serif",
            "font.serif": ["Computer Modern Roman"],
            "font.size": 16,
        }
    )

    arcs = farey_arcs(max_q=7)
    fig, (ax_tau, ax_q) = plt.subplots(
        1,
        2,
        figsize=(16.8, 8.0),
        gridspec_kw={"width_ratios": [1.18, 1.0], "wspace": 0.20},
    )
    draw_tau_panel(ax_tau, arcs)
    draw_q_panel(ax_q, arcs)
    fig.canvas.draw()
    tau_box = ax_tau.get_position()
    q_box = ax_q.get_position()
    caption_y = min(tau_box.y0, q_box.y0) - 0.105
    fig.text(
        0.5 * (tau_box.x0 + tau_box.x1),
        caption_y,
        "(a) \u03c4-plane tessellation",
        fontsize=22,
        ha="center",
        va="top",
        usetex=False,
        fontfamily="Times New Roman",
    )
    fig.text(
        0.5 * (q_box.x0 + q_box.x1),
        caption_y,
        "(b) q-disk tessellation",
        fontsize=22,
        ha="center",
        va="top",
        usetex=False,
        fontfamily="Times New Roman",
    )
    fig.savefig(PNG_OUT, dpi=350, bbox_inches="tight", transparent=True)
    fig.savefig(PDF_OUT, dpi=800, bbox_inches="tight", transparent=True)
    print(PNG_OUT)
    print(PDF_OUT)


if __name__ == "__main__":
    main()

